TMD Fragmentation Functions at N$^3$LO

We compute the unpolarized quark and gluon transverse-momentum dependent fragmentation functions (TMDFFs) at next-to-next-to-next-to-leading order (N$^3$LO) in perturbative QCD. The calculation is based on a relation between the TMDFF and the limit of the semi-inclusive deep inelastic scattering cross section where all final-state radiation becomes collinear to the detected hadron. The required cross section is obtained by analytically continuing our recent computation of the Drell-Yan and Higgs boson production cross section at N$^3$LO expanded around the limit of all final-state radiation becoming collinear to one of the initial states. Our results agree with a recent independent calculation by Luo et al.

==> anc/PTFF.m <==
IIPTFF[g, g, 0] = delta[1 - z]
 
IIPTFF[g, g, 1] = (Lb*nc*(-1 + 2*z - z^2 + z^3))/z + 
    Lb*Lomega*nc*delta[1 - z] - (2*nc*(1 - z + z^2)^2*H[0, z])/((-1 + z)*z) - 
    Lb*nc*PlusD[1 - z, 0]
 
IIPTFF[g, g, 2] = -(Lb*nc^2*(-25 + 18*Pi^2 - 134*z + 24*Pi^2*z - 109*z^2 + 
        12*Pi^2*z^2 + 12*Pi^2*z^3))/(72*(1 + z)) + 
    Lb^2*((Lomega*nc^2*(-1 + 2*z - z^2 + z^3))/z + 
      (nc^2*(-55 + 58*z - 47*z^2 + 55*z^3))/(24*z)) + 
    nf*(-(Lb*(-13 - 10*nc^2 + 18*z + 11*nc^2*z - 27*z^2 + 8*nc^2*z^2 + 
          22*z^3 + nc^2*z^3))/(36*nc*z) - 
      (Lb^2*(4 - 8*nc^2 + 3*z + 5*nc^2*z - 3*z^2 - nc^2*z^2 - 4*z^3 + 
         8*nc^2*z^3))/(48*nc*z) + (139 + 270*z - 436*nc^2*z - 108*z^2 + 
        218*nc^2*z^2 - 301*z^3 + 180*nc^2*z^3)/(216*nc*z)) + 
    (nc^2*Pi^2*(1 + z + z^2)^2*H[-1, z])/(12*z*(1 + z)) + 
    ((Lb^2*nc^2*(1 + 3*z^2 - 4*z^3 + z^4))/(2*(-1 + z)*z) + 
      (nc^2*(-536 + 48*Pi^2 - 1123*z - 96*Pi^2*z + 726*z^2 + 144*Pi^2*z^2 - 
         407*z^3 - 96*Pi^2*z^3 + 1072*z^4 + 48*Pi^2*z^4))/(144*(-1 + z)*z) + 
      Lb*((-2*Lomega*nc^2*(1 - z + z^2)^2)/((-1 + z)*z) - 
        (nc^2*(-88 + 47*z - 61*z^2 + 44*z^3))/(12*z)) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) + 
        (Lb*(8 - 8*nc^2 + 9*z - 5*nc^2*z + 3*z^2 + nc^2*z^2))/(24*nc*z) - 
        (-6 - 40*nc^2 + 141*z - 50*nc^2*z - 54*z^2 - 36*nc^2*z^2 + z^3 + 
          70*nc^2*z^3 - 82*z^4 + 36*nc^2*z^4)/(72*nc*(-1 + z)*z)))*H[0, z] + 
    (nc^2/24 - (nc*nf)/24 + (Lb^2*nc^2*(-1 + 2*z - z^2 + z^3))/z)*H[1, z] - 
    (Lb*nc^2*(1 + z + z^2)^2*H[-1, 0, z])/(z*(1 + z)) + 
    (-(nc^2*(-220 + 279*z - 144*z^2 + 129*z^3))/(24*(-1 + z)*z) - 
      (Lb*nc^2*(4 + 3*z + 10*z^2 - 3*z^3 - 10*z^4 + 3*z^5))/
       ((-1 + z)*z*(1 + z)) + nf*((-3*Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
        (16 + 5*z - 17*nc^2*z - 6*z^2 + 54*nc^2*z^2 + z^3 - 53*nc^2*z^3 - 
          16*z^4 + 32*nc^2*z^4)/(48*nc*(-1 + z)*z)))*H[0, 0, z] - 
    (3*Lb*nc^2*(1 - z + z^2)^2*H[0, 1, z])/((-1 + z)*z) + 
    ((-3*Lb*nc^2*(1 - z + z^2)^2)/((-1 + z)*z) + 
      (nc^2*(-1 + z)*(11 - z + 11*z^2))/(6*z))*H[1, 0, z] + 
    (nc^2*(1 + z + z^2)^2*H[-1, -1, 0, z])/(z*(1 + z)) + 
    (3*nc^2*(1 + z + z^2)^2*H[-1, 0, 0, z])/(2*z*(1 + z)) + 
    (nc^2*(1 + z + z^2)^2*H[0, -1, 0, z])/(z*(1 + z)) + 
    ((11*(-1 + nc)*(1 + nc)*nf*(1 + z))/(8*nc) + 
      (nc^2*(20 + 11*z + 42*z^2 - 11*z^3 - 42*z^4 + 11*z^5))/
       (2*(-1 + z)*z*(1 + z)))*H[0, 0, 0, z] + 
    (3*nc^2*(1 - z + z^2)^2*H[0, 0, 1, z])/((-1 + z)*z) + 
    (nc^2*(7 - 6*z + 7*z^2 + 6*z^3 - 7*z^4 + 6*z^5)*H[0, 1, 0, z])/
     ((-1 + z)*z*(1 + z)) + (nc^2*(1 - z + z^2)^2*H[0, 1, 1, z])/
     (2*(-1 + z)*z) + (7*nc^2*(1 - z + z^2)^2*H[1, 0, 0, z])/(2*(-1 + z)*z) + 
    (nc^2*(1 - z + z^2)^2*H[1, 0, 1, z])/(2*(-1 + z)*z) + 
    (nc^2*(1 - z + z^2)^2*H[1, 1, 0, z])/(2*(-1 + z)*z) + 
    Lb^2*nc^2*PlusD[1 - z, 1] + (nc^2*(-817 + 33*Pi^2 + 10*z - 36*Pi^2*z + 
       569*z^2 + 3*Pi^2*z^2 + 852*z^3 + 3*Pi^2*z^3 + 248*z^4 - 36*Pi^2*z^4 - 
       862*z^5 + 33*Pi^2*z^5 + 594*Zeta[3] - 243*z*Zeta[3] + 
       783*z^2*Zeta[3] + 432*z^3*Zeta[3] - 594*z^4*Zeta[3] + 
       432*z^5*Zeta[3]))/(108*(-1 + z)*z*(1 + z)) + 
    PlusD[1 - z, 0]*(Lb^2*((-11*nc^2)/24 - Lomega*nc^2) + 
      ((7*nc)/27 + (5*Lb*nc)/18 + (Lb^2*nc)/12)*nf + (Lb*nc^2*(-67 + 3*Pi^2))/
       36 + (nc^2*(-202 + 189*Zeta[3]))/108) + 
    delta[1 - z]*(((-7*Lomega*nc)/27 - (5*Lb*Lomega*nc)/18 - 
        (Lb^2*Lomega*nc)/12)*nf - (Lb*Lomega*nc^2*(-67 + 3*Pi^2))/36 + 
      Lb^2*((11*Lomega*nc^2)/24 + (Lomega^2*nc^2)/2 - (nc^2*Pi^2)/12) - 
      (Lomega*nc^2*(-202 + 189*Zeta[3]))/108)
 
IIPTFF[g, g, 3] = Lb^3*((Lomega^2*nc^3*(-1 + 2*z - z^2 + z^3))/(2*z) + 
      (Lomega*nc^3*(-33 + 40*z - 29*z^2 + 33*z^3))/(12*z) - 
      (nc^3*(1975 - 36*Pi^2 - 2060*z + 1939*z^2 - 108*Pi^2*z^2 - 1975*z^3 + 
         36*Pi^2*z^3))/(432*z)) + (4*nc^3*Pi^2*(1 + z + z^2)^2*
      H[-1, -1, -1, z])/(3*z*(1 + z)) + 
    ((2*Lb^2*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
      (nc^3*(2077 + 168*Pi^2 + 4840*z + 336*Pi^2*z + 7098*z^2 + 
         504*Pi^2*z^2 + 4804*z^3 + 336*Pi^2*z^3 + 2077*z^4 + 168*Pi^2*z^4))/
       (432*z*(1 + z)) + Lb*((Lomega*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
        (nc^3*(33 + 100*z + 156*z^2 + 100*z^3 + 33*z^4))/(12*z*(1 + z))) + 
      nf*(-(Lb*(4 + 4*nc^2 + 12*nc^4 - 8*z - 23*nc^2*z + 17*nc^4*z - 24*z^2 - 
            54*nc^2*z^2 + 18*nc^4*z^2 - 8*z^3 - 23*nc^2*z^3 + 17*nc^4*z^3 + 
            4*z^4 + 4*nc^2*z^4 + 12*nc^4*z^4))/(24*nc^2*z*(1 + z)) - 
        (-4 + 44*nc^2 + 93*nc^4 - 40*z - 66*nc^2*z + 162*nc^4*z - 84*z^2 - 
          196*nc^2*z^2 + 170*nc^4*z^2 - 64*z^3 - 18*nc^2*z^3 + 78*nc^4*z^3 - 
          16*z^4 + 68*nc^2*z^4 + 57*nc^4*z^4)/(144*nc^2*z*(1 + z))))*
     H[-1, -1, 0, z] + (11*nc^3*Pi^2*(1 + z + z^2)^2*H[-1, 0, -1, z])/
     (18*z*(1 + z)) + ((-3*Lb^2*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) - 
      (nc^3*(5249 + 936*Pi^2 + 16396*z + 2088*Pi^2*z + 19602*z^2 + 
         3240*Pi^2*z^2 + 16384*z^3 + 2088*Pi^2*z^3 + 5249*z^4 + 
         936*Pi^2*z^4))/(864*z*(1 + z)) + 
      Lb*((3*Lomega*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) + 
        (nc^3*(143 + 216*z + 135*z^2 + 216*z^3 + 143*z^4))/(12*z*(1 + z))) + 
      nf*((-12 - 1134*nc^2 - 755*nc^4 + 2292*z + 642*nc^2*z + 204*nc^4*z + 
          54*nc^4*Pi^2*z + 4572*z^2 + 3192*nc^2*z^2 + 1830*nc^4*z^2 + 
          108*nc^4*Pi^2*z^2 + 2220*z^3 - 78*nc^2*z^3 + 840*nc^4*z^3 + 
          54*nc^4*Pi^2*z^3 - 48*z^4 - 1494*nc^2*z^4 - 431*nc^4*z^4)/
         (864*nc^2*z*(1 + z)) - (Lb*(-4 - 32*nc^2 + 20*nc^4 + 8*z + 
           31*nc^2*z - 9*nc^4*z + 24*z^2 + 126*nc^2*z^2 - 66*nc^4*z^2 + 
           8*z^3 + 31*nc^2*z^3 - 9*nc^4*z^3 - 4*z^4 - 32*nc^2*z^4 + 
           20*nc^4*z^4))/(48*nc^2*z*(1 + z))))*H[-1, 0, 0, z] + 
    (-((Lb^2*nc^3*(1 + z + z^2)^2)/(z*(1 + z))) - 
      (Lb*nc^3*(1 + z)*(11 + 14*z + 11*z^2))/(4*z) - 
      (nc^3*(-335 + 36*Pi^2 + 310*z + 108*Pi^2*z + 1290*z^2 + 180*Pi^2*z^2 + 
         310*z^3 + 108*Pi^2*z^3 - 335*z^4 + 36*Pi^2*z^4))/(216*z*(1 + z)) + 
      nf*(-(Lb*(1 + z)^3)/(6*z) + ((1 + z)*(-11 - 60*z + 11*nc^2*z + 
           3*nc^2*Pi^2*z - 11*z^2))/(72*z)))*H[-1, 0, 1, z] + 
    (-((1 + nc^2)*nf*Pi^2*(-1 + z))/72 + 
      (nc^3*Pi^2*(-14 - 5*z - 14*z^2 + 5*z^3 + 14*z^4 + 5*z^5))/
       (18*(-1 + z)*z*(1 + z)))*H[0, -1, -1, z] + 
    (-((Lb^2*nc^3*(1 + 3*z^2 + 4*z^3 + z^4))/(z*(1 + z))) - 
      (nc^3*(-164 + 24*Pi^2 - 7496*z - 168*Pi^2*z + 2319*z^2 - 24*Pi^2*z^2 + 
         1719*z^3 + 168*Pi^2*z^3 - 1351*z^4 + 24*Pi^2*z^4 + 4437*z^5 + 
         216*Pi^2*z^5))/(432*(-1 + z)*z*(1 + z)) + 
      Lb*((Lomega*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
        (nc^3*(-165 + 114*z - 40*z^2 + 36*z^3 + 66*z^4))/(12*(-1 + z)*z)) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/4 + 
        (Lb*(-16*nc^2 + 12*nc^4 + 12*z + 61*nc^2*z - 18*nc^4*z - 12*z^2 - 
           51*nc^2*z^2 - nc^4*z^2 - 4*z^3 + 2*nc^2*z^3 + 3*nc^4*z^3 + 4*z^4 + 
           4*nc^2*z^4))/(24*nc^2*(-1 + z)*z) + 
        (172*nc^2 + 436*nc^4 - 6*z + 1224*nc^2*z - 944*nc^4*z + 36*Pi^2*z + 
          54*nc^2*Pi^2*z + 30*nc^4*Pi^2*z - 1116*z^2 - 2482*nc^2*z^2 + 
          549*nc^4*z^2 - 36*Pi^2*z^2 - 54*nc^2*Pi^2*z^2 - 30*nc^4*Pi^2*z^2 + 
          54*z^3 - 674*nc^2*z^3 + 607*nc^4*z^3 - 36*Pi^2*z^3 - 
          54*nc^2*Pi^2*z^3 - 30*nc^4*Pi^2*z^3 + 1116*z^4 + 2310*nc^2*z^4 - 
          865*nc^4*z^4 + 36*Pi^2*z^4 + 54*nc^2*Pi^2*z^4 + 30*nc^4*Pi^2*z^4 - 
          48*z^5 - 550*nc^2*z^5 + 137*nc^4*z^5)/(432*nc^2*(-1 + z)*z*
          (1 + z))))*H[0, -1, 0, z] + 
    (((6 + 8*nc^2 + 5*nc^4)*nf*Pi^2*(-1 + z))/(72*nc^2) - 
      (nc^3*Pi^2*(1 - 8*z - z^2 + 8*z^3 + z^4 + 10*z^5))/
       (12*(-1 + z)*z*(1 + z)))*H[0, 0, -1, z] + 
    (-((Lb^2*nc^3*(3 - 2*z + 17*z^2 + 2*z^3 - 17*z^4 + 2*z^5))/
        ((-1 + z)*z*(1 + z))) + (nc^3*(-57392 + 1152*Pi^2 - 21048*z + 
         72*Pi^2*z + 78491*z^2 + 1104*Pi^2*z^2 + 51166*z^3 + 3264*Pi^2*z^3 + 
         44390*z^4 - 1104*Pi^2*z^4 - 42*z^5 - 2040*Pi^2*z^5 - 35773*z^6 + 
         144*Pi^2*z^6))/(864*(-1 + z)*z*(1 + z)^2) + 
      nf^2*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(3*nc) - 
        (8 + 87*z - 102*nc^2*z + 21*z^2 + 3*nc^2*z^2 - 101*z^3 + 
          84*nc^2*z^3 - 15*z^4 + 23*nc^2*z^4)/(108*nc*(-1 + z)*z)) + 
      Lb*((Lomega*nc^3*(20 + 11*z + 42*z^2 - 11*z^3 - 42*z^4 + 11*z^5))/
         (2*(-1 + z)*z*(1 + z)) + (nc^3*(1452 + 29*z - 108*z^2 - 359*z^3 - 
           1300*z^4 + 308*z^5))/(24*(-1 + z)*z*(1 + z))) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 - z + 19*nc^2*z))/(8*nc^2) - 
        (14624*nc^2 + 832*nc^4 + 771*z + 21702*nc^2*z + 3935*nc^4*z + 
          42*Pi^2*z - 72*nc^2*Pi^2*z - 582*nc^4*Pi^2*z - 6540*z^2 - 
          12708*nc^2*z^2 + 21254*nc^4*z^2 + 84*Pi^2*z^2 - 720*nc^2*Pi^2*z^2 - 
          756*nc^4*Pi^2*z^2 - 6258*z^3 - 33628*nc^2*z^3 + 23462*nc^4*z^3 - 
          576*nc^2*Pi^2*z^3 + 408*nc^4*Pi^2*z^3 + 8364*z^4 - 8680*nc^2*z^4 - 
          9260*nc^4*z^4 - 84*Pi^2*z^4 + 720*nc^2*Pi^2*z^4 + 
          756*nc^4*Pi^2*z^4 + 5487*z^5 + 11926*nc^2*z^5 - 19773*nc^4*z^5 - 
          42*Pi^2*z^5 + 648*nc^2*Pi^2*z^5 + 174*nc^4*Pi^2*z^5 - 1824*z^6 + 
          6764*nc^2*z^6 - 5922*nc^4*z^6)/(1728*nc^2*(-1 + z)*z*(1 + z)^2) + 
        Lb*((11*Lomega*(-1 + nc)*(1 + nc)*(1 + z))/8 + 
          (320*nc^2 - 352*nc^4 - 21*z + 182*nc^2*z - 265*nc^4*z + 48*z^2 - 
            270*nc^2*z^2 + 482*nc^4*z^2 + 13*z^3 - 166*nc^2*z^3 + 
            257*nc^4*z^3 - 48*z^4 - 50*nc^2*z^4 - 162*nc^4*z^4 + 8*z^5 - 
            16*nc^2*z^5 + 24*nc^4*z^5)/(96*nc^2*(-1 + z)*z*(1 + z)))))*
     H[0, 0, 0, z] + 
    (-((Lb^2*nc^3*(5 + 4*z + 13*z^2 - 4*z^3 - 13*z^4 + 4*z^5))/
        ((-1 + z)*z*(1 + z))) + (nc^3*(3752 + 108*Pi^2 + 8055*z + 84*Pi^2*z + 
         2494*z^2 + 192*Pi^2*z^2 - 657*z^3 - 84*Pi^2*z^3 - 2360*z^4 - 
         192*Pi^2*z^4 - 3512*z^5 + 72*Pi^2*z^5))/(432*(-1 + z)*z*(1 + z)) + 
      nf^2*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
        (-32 + 32*nc^2 - 3*z - 45*nc^2*z + 27*z^2 - 75*nc^2*z^2 - 28*z^3 + 
          28*nc^2*z^3)/(432*nc*z)) + 
      Lb*((3*Lomega*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) + 
        (nc^3*(572 - 925*z + 663*z^2 - 563*z^3 + 264*z^4))/(24*(-1 + z)*z)) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-3 + 13*nc^2)*(1 + z))/(16*nc^2) + 
        (-240 - 688*nc^2 - 2560*nc^4 - 750*z + 1084*nc^2*z - 794*nc^4*z + 
          378*Pi^2*z + 432*nc^2*Pi^2*z - 102*nc^4*Pi^2*z + 603*z^2 - 
          3192*nc^2*z^2 - 4791*nc^4*z^2 - 144*nc^2*Pi^2*z^2 - 
          72*nc^4*Pi^2*z^2 + 363*z^3 + 5572*nc^2*z^3 + 5909*nc^4*z^3 - 
          378*Pi^2*z^3 - 288*nc^2*Pi^2*z^3 + 174*nc^4*Pi^2*z^3 + 24*z^4 - 
          2776*nc^2*z^4 - 84*nc^4*z^4)/(1728*nc^2*(-1 + z)*z) + 
        (Lb*(-8 + 40*nc^2 - 32*nc^4 + 11*z + 17*nc^2*z + 21*nc^4*z + 6*z^2 - 
           66*nc^2*z^2 + 6*nc^4*z^2 - 15*z^3 + 13*nc^2*z^3 - 5*nc^4*z^3 + 
           6*z^4 - 4*nc^2*z^4 + 6*nc^4*z^4))/(48*nc^2*(-1 + z)*z)))*
     H[0, 0, 1, z] + ((-4*Lb^2*nc^3*(1 - z + 3*z^2 - 3*z^3 + z^4))/
       ((-1 + z)*z) - (nc^3*(-7368 + 1056*Pi^2 - 56680*z + 360*Pi^2*z - 
         65873*z^2 + 672*Pi^2*z^2 - 11308*z^3 + 2064*Pi^2*z^3 + 15516*z^4 - 
         672*Pi^2*z^4 + 43224*z^5 - 360*Pi^2*z^5 + 33177*z^6 + 
         1008*Pi^2*z^6))/(864*(-1 + z)*z*(1 + z)^2) + 
      nf^2*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(12*nc) + 
        (-64 + 64*nc^2 - 91*z + 59*nc^2*z - 61*z^2 + 29*nc^2*z^2 - 12*z^3 + 
          12*nc^2*z^3)/(432*nc*z)) + 
      Lb*((Lomega*nc^3*(7 - 6*z + 7*z^2 + 6*z^3 - 7*z^4 + 6*z^5))/
         ((-1 + z)*z*(1 + z)) + (nc^3*(396 - 183*z - 52*z^2 - 26*z^3 - 
           322*z^4 + 209*z^5))/(12*(-1 + z)*z*(1 + z))) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(1 + z))/(16*nc^2) - 
        (Lb*(16 - 72*nc^2 + 72*nc^4 + 21*z - 94*nc^2*z + 49*nc^4*z - z^2 + 
           32*nc^2*z^2 - 39*nc^4*z^2 - 19*z^3 + 98*nc^2*z^3 - 55*nc^4*z^3 - 
           15*z^4 + 40*nc^2*z^4 - 17*nc^4*z^4 - 2*z^5 - 4*nc^2*z^5 + 
           6*nc^4*z^5))/(48*nc^2*(-1 + z)*z*(1 + z)) + 
        (-480 - 2624*nc^2 - 2704*nc^4 - 4002*z + 8100*nc^2*z - 8506*nc^4*z + 
          348*Pi^2*z + 144*nc^2*Pi^2*z - 48*nc^4*Pi^2*z - 6189*z^2 + 
          16080*nc^2*z^2 - 14177*nc^4*z^2 + 696*Pi^2*z^2 + 
          288*nc^2*Pi^2*z^2 - 96*nc^4*Pi^2*z^2 - 513*z^3 + 2880*nc^2*z^3 - 
          7915*nc^4*z^3 + 5301*z^4 - 5208*nc^2*z^4 + 7919*nc^4*z^4 - 
          696*Pi^2*z^4 - 288*nc^2*Pi^2*z^4 + 96*nc^4*Pi^2*z^4 + 4515*z^5 - 
          10980*nc^2*z^5 + 8845*nc^4*z^5 - 348*Pi^2*z^5 - 144*nc^2*Pi^2*z^5 + 
          48*nc^4*Pi^2*z^5 + 1368*z^6 - 8248*nc^2*z^6 + 1818*nc^4*z^6)/
         (1728*nc^2*(-1 + z)*z*(1 + z)^2)))*H[0, 1, 0, z] + 
    ((-4*Lb^2*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) + 
      (nf^2*(-16 + 16*nc^2 - 37*z + 29*nc^2*z - 43*z^2 + 35*nc^2*z^2 - 
         12*z^3 + 12*nc^2*z^3))/(432*nc*z) + 
      (nc^3*(1072 - 48*Pi^2 + 1114*z + 36*Pi^2*z + 747*z^2 - 176*z^3 - 
         36*Pi^2*z^3 - 1417*z^4 - 536*z^5 + 12*Pi^2*z^5))/
       (216*(-1 + z)*z*(1 + z)) + Lb*((Lomega*nc^3*(1 - z + z^2)^2)/
         (2*(-1 + z)*z) + (nc^3*(22 - 42*z + 51*z^2 - 42*z^3 + 22*z^4))/
         (12*(-1 + z)*z)) + nf*((-120 - 88*nc^2 - 480*nc^4 - 942*z + 
          1104*nc^2*z + 138*nc^4*z + 120*Pi^2*z + 96*nc^2*Pi^2*z - 
          120*nc^4*Pi^2*z + 45*z^2 - 636*nc^2*z^2 - 1017*nc^4*z^2 + 645*z^3 + 
          388*nc^2*z^3 + 1171*nc^4*z^3 - 120*Pi^2*z^3 - 96*nc^2*Pi^2*z^3 + 
          120*nc^4*Pi^2*z^3 + 372*z^4 - 768*nc^2*z^4 - 292*nc^4*z^4)/
         (1728*nc^2*(-1 + z)*z) - (Lb*(4 - 4*nc^2 + 8*nc^4 + 5*z - 2*nc^2*z - 
           19*nc^4*z + 3*nc^2*z^2 + 21*nc^4*z^2 - 7*z^3 + 3*nc^2*z^3 - 
           12*nc^4*z^3 - 2*z^4 + 10*nc^4*z^4))/(48*nc^2*(-1 + z)*z)))*
     H[0, 1, 1, z] + ((-9*Lb^2*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (5*(-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(432*nc*z) - 
      (nc^3*(9575 + 252*Pi^2 - 3243*z - 14328*z^2 - 3065*z^3 + 504*Pi^2*z^3 - 
         14130*z^4 - 3144*z^5 + 9575*z^6 + 252*Pi^2*z^6))/
       (432*(-1 + z)*z*(1 + z)^2) + Lb*((7*Lomega*nc^3*(1 - z + z^2)^2)/
         (2*(-1 + z)*z) + (nc^3*(484 - 892*z + 849*z^2 - 892*z^3 + 484*z^4))/
         (24*(-1 + z)*z)) + 
      nf*(-(Lb*(-8 - 40*nc^2 + 56*nc^4 - 7*z + nc^2*z - 35*nc^4*z + 30*z^2 + 
            78*nc^2*z^2 - 30*nc^4*z^2 - 7*z^3 + nc^2*z^3 - 35*nc^4*z^3 - 
            8*z^4 - 40*nc^2*z^4 + 56*nc^4*z^4))/(48*nc^2*(-1 + z)*z) + 
        (1068 - 4264*nc^2 + 312*nc^4 + 2661*z + 1808*nc^2*z - 3461*nc^4*z - 
          168*z^2 + 2680*nc^2*z^2 - 2824*nc^4*z^2 - 5322*z^3 - 
          3616*nc^2*z^3 + 638*nc^4*z^3 - 2868*z^4 + 7432*nc^2*z^4 - 
          3652*nc^4*z^4 + 2661*z^5 + 1808*nc^2*z^5 - 3065*nc^4*z^5 + 
          1968*z^6 - 5848*nc^2*z^6 + 852*nc^4*z^6)/(1728*nc^2*(-1 + z)*z*
          (1 + z)^2)))*H[1, 0, 0, z] + 
    ((-4*Lb^2*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) + 
      ((-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(432*nc*z) - 
      (nc^3*(-374 + 72*Pi^2 - 127*z - 144*Pi^2*z + 57*z^2 + 216*Pi^2*z^2 + 
         14*z^3 - 144*Pi^2*z^3 - 374*z^4 + 72*Pi^2*z^4))/(432*(-1 + z)*z) + 
      Lb*((Lomega*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
        (nc^3*(55 - 108*z + 117*z^2 - 108*z^3 + 55*z^4))/(12*(-1 + z)*z)) + 
      nf*(-(Lb*(-12 - 8*nc^2 + 36*nc^4 + 3*z + 2*nc^2*z - 37*nc^4*z + 
            18*z^2 + 12*nc^2*z^2 + 18*nc^4*z^2 + 3*z^3 + 2*nc^2*z^3 - 
            37*nc^4*z^3 - 12*z^4 - 8*nc^2*z^4 + 36*nc^4*z^4))/
         (96*nc^2*(-1 + z)*z) - (-432 + 436*nc^2 + 368*nc^4 + 9*z + 
          404*nc^2*z + 475*nc^4*z + 486*z^2 - 1536*nc^2*z^2 - 678*nc^4*z^2 + 
          729*z^3 + 80*nc^2*z^3 - 161*nc^4*z^3 - 792*z^4 + 616*nc^2*z^4 + 
          476*nc^4*z^4)/(1728*nc^2*(-1 + z)*z)))*H[1, 0, 1, z] + 
    ((-4*Lb^2*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) + 
      ((-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(432*nc*z) - 
      (nc^3*(6377 + 576*Pi^2 - 2668*z - 7937*z^2 + 2060*z^3 + 1152*Pi^2*z^3 - 
         7961*z^4 - 2680*z^5 + 6377*z^6 + 576*Pi^2*z^6))/
       (864*(-1 + z)*z*(1 + z)^2) + 
      Lb*((Lomega*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
        (nc^3*(55 - 108*z + 117*z^2 - 108*z^3 + 55*z^4))/(12*(-1 + z)*z)) + 
      nf*(-(Lb*(-4 - 8*nc^2 + 28*nc^4 + z + 2*nc^2*z - 35*nc^4*z + 6*z^2 + 
            12*nc^2*z^2 + 30*nc^4*z^2 + z^3 + 2*nc^2*z^3 - 35*nc^4*z^3 - 
            4*z^4 - 8*nc^2*z^4 + 28*nc^4*z^4))/(96*nc^2*(-1 + z)*z) + 
        (456 - 996*nc^2 + 142*nc^4 + 639*z + 444*nc^2*z - 1595*nc^4*z - 
          168*z^2 + 708*nc^2*z^2 - 778*nc^4*z^2 - 1278*z^3 - 924*nc^2*z^3 + 
          1966*nc^4*z^3 - 1032*z^4 + 1536*nc^2*z^4 - 214*nc^4*z^4 + 639*z^5 + 
          480*nc^2*z^5 - 1475*nc^4*z^5 + 744*z^6 - 1248*nc^2*z^6 + 
          34*nc^4*z^6)/(1728*nc^2*(-1 + z)*z*(1 + z)^2)))*H[1, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf^2*(-1 + z)*(4 + 7*z + 4*z^2))/(432*nc*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
         (96*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(168 + 80*nc^2 + 297*z + 
           221*nc^2*z + 276*z^2 + 188*nc^2*z^2))/(1728*nc^2*z)))*
     H[1, 1, 1, z] + ((-3*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) - 
      (nc^3*(231 + 354*z + 423*z^2 + 344*z^3 + 220*z^4))/(72*z*(1 + z)) + 
      (nf*(-4 + 30*nc^2 + 14*z + 54*nc^2*z + 36*z^2 + 81*nc^2*z^2 + 14*z^3 + 
         53*nc^2*z^3 - 4*z^4 + 28*nc^2*z^4))/(72*z*(1 + z)))*
     H[-1, -1, -1, 0, z] + ((-4*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
      (nc^3*(209 + 330*z + 417*z^2 + 340*z^3 + 220*z^4))/(144*z*(1 + z)) + 
      (nf*(48 + 88*nc^2 + 42*nc^4 - 96*z - 146*nc^2*z - 55*nc^4*z - 288*z^2 - 
         468*nc^2*z^2 - 225*nc^4*z^2 - 96*z^3 - 146*nc^2*z^3 - 56*nc^4*z^3 + 
         48*z^4 + 88*nc^2*z^4 + 40*nc^4*z^4))/(144*nc^2*z*(1 + z)))*
     H[-1, -1, 0, 0, z] + ((5*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
      (nc^3*(1 + z)*(44 + 97*z + 44*z^2))/(18*z) + 
      (nf*(1 + z)*(20 + 4*nc^2 + 40*z - 7*nc^2*z + 20*z^2 + 4*nc^2*z^2))/
       (72*z))*H[-1, -1, 0, 1, z] + 
    ((-4*Lb*nc^3*(1 + z + z^2)^2)/(z*(1 + z)) + 
      (nc^3*(33 - 68*z - 180*z^2 - 68*z^3 + 66*z^4))/(72*z*(1 + z)) - 
      (nf*(-12 - 12*nc^2 - 2*nc^4 + 24*z + 84*nc^2*z + 29*nc^4*z + 72*z^2 + 
         192*nc^2*z^2 + 66*nc^4*z^2 + 24*z^3 + 84*nc^2*z^3 + 29*nc^4*z^3 - 
         12*z^4 - 12*nc^2*z^4 + 4*nc^4*z^4))/(72*nc^2*z*(1 + z)))*
     H[-1, 0, -1, 0, z] + ((43*Lb*nc^3*(1 + z + z^2)^2)/(4*z*(1 + z)) - 
      (nc^3*(979 + 1178*z - 309*z^2 + 1208*z^3 + 1144*z^4))/(144*z*(1 + z)) - 
      (nf*(44 + 128*nc^2 + 50*nc^4 - 88*z - 262*nc^2*z + 118*nc^4*z - 
         264*z^2 - 780*nc^2*z^2 + 267*nc^4*z^2 - 88*z^3 - 262*nc^2*z^3 + 
         115*nc^4*z^3 + 44*z^4 + 128*nc^2*z^4 + 20*nc^4*z^4))/
       (144*nc^2*z*(1 + z)))*H[-1, 0, 0, 0, z] + 
    ((3*Lb*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) + 
      (nc^3*(1 + z)*(275 + 184*z + 275*z^2))/(72*z) - 
      (nf*(1 + z)*(-16 + 12*nc^2 - 32*z - 21*nc^2*z - 16*z^2 + 12*nc^2*z^2))/
       (144*z))*H[-1, 0, 0, 1, z] + 
    ((7*Lb*nc^3*(1 + z + z^2)^2)/(2*z*(1 + z)) + 
      (11*nc^3*(7 + 20*z + 28*z^2 + 20*z^3 + 6*z^4))/(24*z*(1 + z)) + 
      (nf*(16 - 2*nc^2 + 64*z + nc^2*z + 96*z^2 - 6*nc^2*z^2 + 64*z^3 + 
         nc^2*z^3 + 16*z^4 + 4*nc^2*z^4))/(72*z*(1 + z)))*H[-1, 0, 1, 0, z] + 
    ((nf*(1 + z)^3)/(18*z) + (nc^3*(1 + z)*(11 + 14*z + 11*z^2))/(12*z))*
     H[-1, 0, 1, 1, z] + (-(nc^3*(220 + 432*z + 603*z^2 + 468*z^3 + 44*z^4))/
       (72*z*(1 + z)) - (Lb*nc^3*(-5 - 3*z - 5*z^2 + 3*z^3 + 5*z^4 + 3*z^5))/
       ((-1 + z)*z*(1 + z)) + nf*(-(Lb*(1 + nc^2)*(2 + nc^2)*(-1 + z))/
         (4*nc^2) - (-8 + 8*nc^2 - 24*nc^4 + 28*z + 32*nc^2*z - 5*nc^4*z + 
          84*z^2 + 180*nc^2*z^2 + 36*nc^4*z^2 + 40*z^3 + 136*nc^2*z^3 + 
          15*nc^4*z^3 - 8*z^4 - 20*nc^2*z^4 + 4*nc^4*z^4)/
         (72*nc^2*z*(1 + z))))*H[0, -1, -1, 0, z] + 
    ((Lb*nc^3*(-7 + 3*z - 15*z^2 - 3*z^3 + 15*z^4 + 5*z^5))/
       ((-1 + z)*z*(1 + z)) - (nc^3*(-1452 - 366*z + 954*z^2 - 360*z^3 + 
         773*z^4 + 715*z^5))/(72*(-1 + z)*z*(1 + z)) + 
      nf*(-(Lb*(-2 - 11*nc^2 + 7*nc^4)*(-1 + z))/(8*nc^2) - 
        (-8 - 160*nc^2 + 40*nc^4 + 180*z + 540*nc^2*z - 87*nc^4*z + 56*z^2 + 
          268*nc^2*z^2 - 250*nc^4*z^2 - 236*z^3 - 656*nc^2*z^3 + 
          43*nc^4*z^3 - 48*z^4 - 108*nc^2*z^4 + 110*nc^4*z^4 + 56*z^5 + 
          116*nc^2*z^5 + 48*nc^4*z^5)/(144*nc^2*(-1 + z)*z*(1 + z))))*
     H[0, -1, 0, 0, z] + (-((Lb*nc^3*(1 - z + z^2)^2)/((-1 + z)*z)) + 
      (nc^3*(308 + 452*z + 561*z^2 + 428*z^3 + 22*z^4))/(72*z*(1 + z)) - 
      (nf*(-8 - 8*z - 24*z^2 + 3*nc^2*z^2 - 24*z^3 + 5*nc^2*z^3 + 
         4*nc^2*z^4))/(72*z*(1 + z)))*H[0, -1, 0, 1, z] + 
    ((Lb*nc^3*(-7 + 4*z - 20*z^2 - 4*z^3 + 20*z^4 + 5*z^5))/
       ((-1 + z)*z*(1 + z)) + (nc^3*(1276 - 264*z - 855*z^2 - 77*z^3 - 
         674*z^4 + 264*z^5))/(72*(-1 + z)*z*(1 + z)) + 
      nf*(-(Lb*(2 + 7*nc^2 - 4*nc^4 - 7*nc^2*z + 6*nc^4*z))/(4*nc^2) - 
        (-48*nc^2 + 8*nc^4 + 36*z + 144*nc^2*z + 12*nc^4*z + 18*nc^2*z^2 - 
          91*nc^4*z^2 - 44*z^3 - 124*nc^2*z^3 - 54*nc^4*z^3 + 30*nc^2*z^4 + 
          37*nc^4*z^4 + 8*z^5 - 20*nc^2*z^5 + 28*nc^4*z^5)/
         (72*nc^2*(-1 + z)*z*(1 + z))))*H[0, 0, -1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(6*nc) + 
      (Lb*nc^3*(44 - 19*z + 206*z^2 + 19*z^3 - 206*z^4 + 19*z^5))/
       (2*(-1 + z)*z*(1 + z)) - (nc^3*(16016 + 30344*z + 4902*z^2 - 
         18992*z^3 - 21585*z^4 - 20325*z^5 - 6211*z^6 + 2035*z^7))/
       (144*(-1 + z)*z*(1 + z)^3) + 
      nf*((Lb*(19 + 114*nc^2 - 133*nc^4 + 19*z - 442*nc^2*z + 415*nc^4*z))/
         (32*nc^2) - (1792*nc^2 - 1088*nc^4 - 105*z + 4262*nc^2*z - 
          2973*nc^4*z + 111*z^2 + 936*nc^2*z^2 + 2403*nc^4*z^2 + 534*z^3 - 
          4208*nc^2*z^3 + 9972*nc^4*z^3 - 6*z^4 - 2716*nc^2*z^4 + 
          2908*nc^4*z^4 - 537*z^5 + 162*nc^2*z^5 - 5139*nc^4*z^5 - 105*z^6 - 
          12*nc^2*z^6 - 1771*nc^4*z^6 + 108*z^7 - 216*nc^2*z^7 + 
          712*nc^4*z^7)/(288*nc^2*(-1 + z)*z*(1 + z)^3)))*H[0, 0, 0, 0, z] + 
    ((29*(-1 + nc)*(1 + nc)*nf^2*(1 + z))/(72*nc) - 
      (nc^3*(4048 - 7908*z + 4917*z^2 - 3488*z^3 + 2574*z^4))/
       (144*(-1 + z)*z) + (Lb*nc^3*(42 + 26*z + 97*z^2 - 26*z^3 - 97*z^4 + 
         29*z^5))/(2*(-1 + z)*z*(1 + z)) + 
      nf*((Lb*(5 - 29*nc^2 + 21*nc^4)*(1 + z))/(8*nc^2) - 
        (-16 + 112*nc^2 - 64*nc^4 + 58*z + 78*nc^2*z + 140*nc^4*z + 21*z^2 - 
          543*nc^2*z^2 - 153*nc^4*z^2 - 99*z^3 + 329*nc^2*z^3 - 13*nc^4*z^3 + 
          36*z^4 + 24*nc^2*z^4 + 64*nc^4*z^4)/(144*nc^2*(-1 + z)*z)))*
     H[0, 0, 0, 1, z] + ((7*(-1 + nc)*(1 + nc)*nf^2*(1 + z))/(24*nc) + 
      (2*Lb*nc^3*(10 + 4*z + 23*z^2 - 4*z^3 - 23*z^4 + 8*z^5))/
       ((-1 + z)*z*(1 + z)) - (nc^3*(6776 + 12032*z + 1065*z^2 - 7819*z^3 - 
         9400*z^4 - 9170*z^5 - 1855*z^6 + 1507*z^7))/
       (144*(-1 + z)*z*(1 + z)^3) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-5 + 19*nc^2 - 5*z + 21*nc^2*z))/(8*nc^2) - 
        (-32 + 288*nc^2 - 112*nc^4 - 70*z + 1062*nc^2*z - 672*nc^4*z + 
          3*z^2 + 1155*nc^2*z^2 - 852*nc^4*z^2 + 66*z^3 - 86*nc^2*z^3 + 
          147*nc^4*z^3 - 12*z^4 - 1012*nc^2*z^4 + 785*nc^4*z^4 - 24*z^5 - 
          852*nc^2*z^5 + 833*nc^4*z^5 + 41*z^6 - 431*nc^2*z^6 + 
          785*nc^4*z^6 + 28*z^7 - 124*nc^2*z^7 + 334*nc^4*z^7)/
         (144*nc^2*(-1 + z)*z*(1 + z)^3)))*H[0, 0, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(24*nc) + 
      (Lb*nc^3*(17 - 32*z + 51*z^2 - 36*z^3 + 17*z^4))/(2*(-1 + z)*z) - 
      (nc^3*(264 - 470*z + 417*z^2 - 266*z^3 + 154*z^4))/(72*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc^2) + 
        (8 - 24*nc^2 + 48*nc^4 + 10*z - 24*nc^2*z - 79*nc^4*z - 3*z^2 + 
          39*nc^2*z^2 + 114*nc^4*z^2 - 3*z^3 - 3*nc^2*z^3 - 71*nc^4*z^3 - 
          12*z^4 + 12*nc^2*z^4 + 24*nc^4*z^4)/(144*nc^2*(-1 + z)*z)))*
     H[0, 0, 1, 1, z] + ((5*(-1 + nc)*(1 + nc)*nf^2*(1 + z))/(72*nc) + 
      (Lb*nc^3*(38 - 17*z + 57*z^2 + 17*z^3 - 57*z^4 + 36*z^5))/
       (2*(-1 + z)*z*(1 + z)) - (nc^3*(5456 + 9072*z + 224*z^2 - 6172*z^3 - 
         8261*z^4 - 7511*z^5 + 361*z^6 + 2343*z^7))/(144*(-1 + z)*z*
        (1 + z)^3) + nf*((Lb*(-3 - 11*nc^2 + 11*nc^4)*(1 + z))/(8*nc^2) - 
        (-56 + 264*nc^2 - 128*nc^4 - 226*z + 844*nc^2*z - 514*nc^4*z - 
          453*z^2 + 567*nc^2*z^2 - 323*nc^4*z^2 - 390*z^3 - 654*nc^2*z^3 + 
          662*nc^4*z^3 + 180*z^4 - 888*nc^2*z^4 + 718*nc^4*z^4 + 564*z^5 - 
          186*nc^2*z^5 + 182*nc^4*z^5 + 329*z^6 + 57*nc^2*z^6 + 
          117*nc^4*z^6 + 52*z^7 - 4*nc^2*z^7 + 102*nc^4*z^7)/
         (144*nc^2*(-1 + z)*z*(1 + z)^3)))*H[0, 1, 0, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(72*nc) + 
      (Lb*nc^3*(14 - 12*z + 15*z^2 + 12*z^3 - 15*z^4 + 13*z^5))/
       ((-1 + z)*z*(1 + z)) - (nc^3*(550 - 566*z - 74*z^2 + 126*z^3 - 
         355*z^4 + 583*z^5))/(72*(-1 + z)*z*(1 + z)) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(3 + 5*nc^2)*(1 + z))/(16*nc^2) + 
        (12 - 40*nc^2 + 76*nc^4 + 54*z - 106*nc^2*z - 15*nc^4*z + 105*z^2 + 
          75*nc^2*z^2 - 8*nc^4*z^2 - 18*z^3 + 130*nc^2*z^3 + 11*nc^4*z^3 - 
          117*z^4 - 35*nc^2*z^4 - 24*nc^4*z^4 - 36*z^5 - 24*nc^2*z^5 + 
          56*nc^4*z^5)/(144*nc^2*(-1 + z)*z*(1 + z))))*H[0, 1, 0, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(72*nc) + 
      (Lb*nc^3*(14 - 12*z + 15*z^2 + 12*z^3 - 15*z^4 + 13*z^5))/
       ((-1 + z)*z*(1 + z)) - (nc^3*(1496 + 1992*z - 434*z^2 - 602*z^3 - 
         621*z^4 - 1303*z^5 + 583*z^6 + 913*z^7))/(144*(-1 + z)*z*
        (1 + z)^3) + nf*((Lb*(-1 + nc)*(1 + nc)*(1 + 3*nc^2)*(1 + z))/
         (16*nc^2) + (20 - 48*nc^2 + 68*nc^4 + 94*z - 136*nc^2*z + 
          28*nc^4*z + 165*z^2 - 39*nc^2*z^2 - 113*nc^4*z^2 + 94*z^3 + 
          170*nc^2*z^3 + 80*nc^4*z^3 - 88*z^4 + 112*nc^2*z^4 + 248*nc^4*z^4 - 
          168*z^5 - 42*nc^2*z^5 + 38*nc^4*z^5 - 97*z^6 - 25*nc^2*z^6 - 
          7*nc^4*z^6 - 20*z^7 + 8*nc^2*z^7 + 26*nc^4*z^7)/
         (144*nc^2*(-1 + z)*z*(1 + z)^3)))*H[0, 1, 1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf^2*(1 + z))/(72*nc) - (11*nc^3*(1 - z + z^2)^2)/
       (18*(-1 + z)*z) + (3*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/(16*nc^2) + 
        (4 - 4*nc^2 + 16*nc^4 + 17*z - 3*nc^2*z - 46*nc^4*z + 15*z^2 + 
          33*nc^4*z^2 - 24*z^3 + 3*nc^2*z^3 - 11*nc^4*z^3 - 12*z^4 + 
          4*nc^2*z^4 + 24*nc^4*z^4)/(144*nc^2*(-1 + z)*z)))*
     H[0, 1, 1, 1, z] + (-((Lb*nc^3*(1 - z + z^2)^2)/((-1 + z)*z)) + 
      (nc^3*(66 - 54*z - 3*z^2 - 64*z^3 + 44*z^4))/(36*(-1 + z)*z) + 
      (nf*(6 + 10*nc^2 + 12*z + 11*nc^2*z - 6*nc^4*z - 36*z^2 - 42*nc^2*z^2 + 
         9*nc^4*z^2 + 12*z^3 + 11*nc^2*z^3 - 5*nc^4*z^3 + 6*z^4 + 
         10*nc^2*z^4 + 4*nc^4*z^4))/(36*nc^2*(-1 + z)*z))*H[1, 0, -1, 0, z] + 
    ((73*Lb*nc^3*(1 - z + z^2)^2)/(4*(-1 + z)*z) - 
      (nc^3*(5632 - 10178*z + 9573*z^2 - 10208*z^3 + 5467*z^4))/
       (144*(-1 + z)*z) + (nf*(-156 - 400*nc^2 + 460*nc^4 - 159*z - 
         308*nc^2*z - 435*nc^4*z + 630*z^2 + 1416*nc^2*z^2 + 120*nc^4*z^2 - 
         159*z^3 - 308*nc^2*z^3 - 441*nc^4*z^3 - 156*z^4 - 400*nc^2*z^4 + 
         400*nc^4*z^4))/(288*nc^2*(-1 + z)*z))*H[1, 0, 0, 0, z] + 
    ((9*Lb*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) - 
      (nc^3*(1419 - 2714*z + 2919*z^2 - 2724*z^3 + 1430*z^4))/
       (144*(-1 + z)*z) + (nf*(-36 - 24*nc^2 + 78*nc^4 + 9*z - 54*nc^2*z - 
         179*nc^4*z + 54*z^2 + 156*nc^2*z^2 + 261*nc^4*z^2 + 9*z^3 - 
         54*nc^2*z^3 - 180*nc^4*z^3 - 36*z^4 - 24*nc^2*z^4 + 80*nc^4*z^4))/
       (144*nc^2*(-1 + z)*z))*H[1, 0, 0, 1, z] + 
    ((27*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (nc^3*(2508 - 4862*z + 4971*z^2 - 4872*z^3 + 2453*z^4))/
       (144*(-1 + z)*z) + (nf*(-20 - 44*nc^2 + 80*nc^4 + 5*z - 34*nc^2*z - 
         136*nc^4*z + 30*z^2 + 156*nc^2*z^2 + 159*nc^4*z^2 + 5*z^3 - 
         34*nc^2*z^3 - 137*nc^4*z^3 - 20*z^4 - 44*nc^2*z^4 + 70*nc^4*z^4))/
       (144*nc^2*(-1 + z)*z))*H[1, 0, 1, 0, z] + 
    ((3*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (nc^3*(77 - 178*z + 267*z^2 - 188*z^3 + 88*z^4))/(144*(-1 + z)*z) + 
      (nf*(-12 + 26*nc^4 + 3*z - 37*nc^4*z + 18*z^2 + 33*nc^4*z^2 + 3*z^3 - 
         38*nc^4*z^3 - 12*z^4 + 28*nc^4*z^4))/(144*nc^2*(-1 + z)*z))*
     H[1, 0, 1, 1, z] + ((19*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (nc^3*(1782 - 3314*z + 3441*z^2 - 3284*z^3 + 1749*z^4))/
       (144*(-1 + z)*z) + (nf*(-4*nc^2 + 80*nc^4 + 18*z - 86*nc^2*z - 
         223*nc^4*z - 36*z^2 + 180*nc^2*z^2 + 357*nc^4*z^2 + 18*z^3 - 
         86*nc^2*z^3 - 220*nc^4*z^3 - 4*nc^2*z^4 + 74*nc^4*z^4))/
       (144*nc^2*(-1 + z)*z))*H[1, 1, 0, 0, z] + 
    ((3*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (nc^3*(429 - 786*z + 801*z^2 - 796*z^3 + 440*z^4))/(144*(-1 + z)*z) + 
      (nf*(-12 - 16*nc^2 + 26*nc^4 - 6*z - 50*nc^2*z - 89*nc^4*z + 36*z^2 + 
         132*nc^2*z^2 + 141*nc^4*z^2 - 6*z^3 - 50*nc^2*z^3 - 90*nc^4*z^3 - 
         12*z^4 - 16*nc^2*z^4 + 28*nc^4*z^4))/(144*nc^2*(-1 + z)*z))*
     H[1, 1, 0, 1, z] + ((3*Lb*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) - 
      (nc^3*(649 - 1268*z + 1416*z^2 - 1248*z^3 + 627*z^4))/
       (144*(-1 + z)*z) + (nf*(-4 - 8*nc^2 + 18*nc^4 + 10*z - 34*nc^2*z - 
         109*nc^4*z - 12*z^2 + 84*nc^2*z^2 + 216*nc^4*z^2 + 10*z^3 - 
         34*nc^2*z^3 - 107*nc^4*z^3 - 4*z^4 - 8*nc^2*z^4 + 14*nc^4*z^4))/
       (144*nc^2*(-1 + z)*z))*H[1, 1, 1, 0, z] + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(144*nc^2*z) - 
    (8*nc^3*(1 + z + z^2)^2*H[-1, -1, -1, 0, 1, z])/(z*(1 + z)) + 
    (4*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, -1, 0, z])/(z*(1 + z)) - 
    (3*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 0, 0, z])/(2*z*(1 + z)) - 
    (4*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 0, 1, z])/(z*(1 + z)) - 
    (19*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 1, 0, z])/(3*z*(1 + z)) - 
    (4*nc^3*(1 + z + z^2)^2*H[-1, -1, 0, 1, 1, z])/(3*z*(1 + z)) + 
    (4*nc^3*(1 + z + z^2)^2*H[-1, 0, -1, -1, 0, z])/(z*(1 + z)) + 
    (37*nc^3*(1 + z + z^2)^2*H[-1, 0, -1, 0, 0, z])/(6*z*(1 + z)) - 
    (5*nc^3*(1 + z + z^2)^2*H[-1, 0, -1, 0, 1, z])/(3*z*(1 + z)) - 
    (nc^3*(1 + z + z^2)^2*H[-1, 0, 0, -1, 0, z])/(3*z*(1 + z)) + 
    ((5*nc^2*nf*(1 + z))/8 - (nc^3*(104 + 223*z + 342*z^2 + 223*z^3 + 
         104*z^4))/(6*z*(1 + z)))*H[-1, 0, 0, 0, 0, z] + 
    (7*nc^3*(1 + z + z^2)^2*H[-1, 0, 0, 0, 1, z])/(2*z*(1 + z)) + 
    ((3*nc^2*nf*(1 + z))/8 - (nc^3*(23 + 55*z + 87*z^2 + 55*z^3 + 23*z^4))/
       (6*z*(1 + z)))*H[-1, 0, 0, 1, 0, z] + 
    ((nc^2*nf*(1 + z))/2 - (nc^3*(5 + 14*z + 23*z^2 + 14*z^3 + 5*z^4))/
       (2*z*(1 + z)))*H[-1, 0, 1, 0, 0, z] + 
    (5*nc^3*(1 + z + z^2)^2*H[-1, 0, 1, 0, 1, z])/(3*z*(1 + z)) + 
    ((nc^2*nf*(1 + z))/4 + (nc^3*(2 + z + z^3 + 2*z^4))/(3*z*(1 + z)))*
     H[-1, 0, 1, 1, 0, z] + ((nf*(1 - z))/6 + 
      (2*nc^3*(-4 - 6*z - 3*z^2 + 6*z^3 + 3*z^4 + 5*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, -1, -1, -1, 0, z] + 
    (((24 + 38*nc^2 + 19*nc^4)*nf*(-1 + z))/(24*nc^2) + 
      (nc^3*(-44 - 41*z - 39*z^2 + 41*z^3 + 39*z^4 + 36*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, -1, -1, 0, 0, z] + 
    ((nc^2*nf*(-1 + z))/12 - (nc^3*(-10 + z - 11*z^2 - z^3 + 11*z^4))/
       (3*(-1 + z)*z*(1 + z)))*H[0, -1, -1, 0, 1, z] + 
    (((6 + 10*nc^2 + 3*nc^4)*nf*(-1 + z))/(12*nc^2) + 
      (nc^3*(-19 - 16*z - 20*z^2 + 16*z^3 + 20*z^4 + 17*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, -1, 0, -1, 0, z] + 
    (((-11 - 28*nc^2 + 6*nc^4)*nf*(-1 + z))/(12*nc^2) - 
      (nc^3*(-97 - 43*z - 143*z^2 + 43*z^3 + 143*z^4 + 89*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, -1, 0, 0, 0, z] + 
    (-(nc^2*nf*(-1 + z))/8 + (nc^3*(-5 - 3*z + 5*z^2 + 3*z^3 + 8*z^4))/
       (6*(-1 + z)*(1 + z)))*H[0, -1, 0, 0, 1, z] + 
    ((nc^2*nf*(-1 + z))/12 - (nc^3*(-10 - 7*z - 11*z^2 + 7*z^3 + 11*z^4 + 
         8*z^5))/(3*(-1 + z)*z*(1 + z)))*H[0, -1, 0, 1, 0, z] + 
    (2*nc^3*(-1 + z^2 + z^4)*H[0, -1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
    (((6 + 8*nc^2 + 5*nc^4)*nf*(-1 + z))/(6*nc^2) - 
      (nc^3*(9 + 4*z + 3*z^2 - 4*z^3 - 3*z^4 + 2*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, -1, -1, 0, z] + 
    ((nf*(18 + 52*nc^2 - 17*nc^4 - 6*z - 48*nc^2*z + 29*nc^4*z))/(12*nc^2) - 
      (nc^3*(-43 + 27*z - 114*z^2 - 27*z^3 + 114*z^4 + 24*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, -1, 0, 0, z] + 
    (nc^3*(-3 - 14*z - 3*z^2 + 14*z^3 + 3*z^4 + 14*z^5)*H[0, 0, -1, 0, 1, z])/
     (3*(-1 + z)*z*(1 + z)) + 
    ((nf*(6 + 17*nc^2 - 6*nc^4 - 21*nc^2*z + 16*nc^4*z))/(6*nc^2) - 
      (2*nc^3*(-21 + 6*z - 58*z^2 - 6*z^3 + 58*z^4 + 11*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, 0, -1, 0, z] + 
    (-(nf*(17 + 102*nc^2 - 119*nc^4 + 17*z - 478*nc^2*z + 433*nc^4*z))/
       (16*nc^2) - (nc^3*(60 - 17*z + 241*z^2 + 17*z^3 - 241*z^4 + 17*z^5))/
       ((-1 + z)*z*(1 + z)))*H[0, 0, 0, 0, 0, z] + 
    (-((39 - 280*nc^2 + 135*nc^4)*nf*(1 + z))/(48*nc^2) - 
      (nc^3*(204 + 87*z + 431*z^2 - 87*z^3 - 431*z^4 + 140*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 0, 0, 0, 1, z] + 
    (-(nf*(55 - 284*nc^2 + 209*nc^4 + 55*z - 356*nc^2*z + 269*nc^4*z))/
       (48*nc^2) - (nc^3*(138 + 54*z + 308*z^2 - 54*z^3 - 308*z^4 + 83*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, 0, 1, 0, z] + 
    (-((13 - 28*nc^2 + 9*nc^4)*nf*(1 + z))/(48*nc^2) - 
      (nc^3*(66 - 37*z + 91*z^2 + 37*z^3 - 91*z^4 + 62*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 0, 0, 1, 1, z] + 
    (-(nf*(-1 - 156*nc^2 + 137*nc^4 - 9*z - 228*nc^2*z + 177*nc^4*z))/
       (48*nc^2) - (nc^3*(100 - z + 199*z^2 + z^3 - 199*z^4 + 74*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, 1, 0, 0, z] + 
    (-(nf*(-11 - 36*nc^2 + 17*nc^4 - 11*z - 36*nc^2*z + 25*nc^4*z))/
       (48*nc^2) - (nc^3*(98 - 69*z + 123*z^2 + 69*z^3 - 123*z^4 + 90*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 0, 1, 0, 1, z] + 
    (-(nf*(5 - 16*nc^2 + 11*nc^4 + 5*z - 40*nc^2*z + 15*nc^4*z))/(48*nc^2) - 
      (nc^3*(52 - 34*z + 67*z^2 + 34*z^3 - 67*z^4 + 42*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 0, 1, 1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(1 + z))/(16*nc^2) - 
      (2*nc^3*(1 - z + z^2)^2)/((-1 + z)*z))*H[0, 0, 1, 1, 1, z] + 
    (-((3 + 4*nc^2)*nf*(1 + z))/(6*nc^2) - 
      (nc^3*(-5 - 3*z - 7*z^2 + 3*z^3 + 7*z^4 + z^5))/(3*(-1 + z)*z*(1 + z)))*
     H[0, 1, 0, -1, 0, z] + (-((-61 - 136*nc^2 + 71*nc^4)*nf*(1 + z))/
       (48*nc^2) - (nc^3*(265 - 112*z + 338*z^2 + 112*z^3 - 338*z^4 + 
         185*z^5))/(6*(-1 + z)*z*(1 + z)))*H[0, 1, 0, 0, 0, z] + 
    (-((-9 - 10*nc^2 + nc^4)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(55 - 35*z + 56*z^2 + 35*z^3 - 56*z^4 + 36*z^5))/
       (3*(-1 + z)*z*(1 + z)))*H[0, 1, 0, 0, 1, z] + 
    (-((-5 - 14*nc^2 + 6*nc^4)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(68 - 47*z + 73*z^2 + 47*z^3 - 73*z^4 + 52*z^5))/
       (2*(-1 + z)*z*(1 + z)))*H[0, 1, 0, 1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(1 + z))/(8*nc^2) - 
      (4*nc^3*(1 - z + z^2)^2)/((-1 + z)*z))*H[0, 1, 0, 1, 1, z] + 
    (((-2 + 6*nc^2 + 3*nc^4)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(122 - 67*z + 127*z^2 + 67*z^3 - 127*z^4 + 72*z^5))/
       (6*(-1 + z)*z*(1 + z)))*H[0, 1, 1, 0, 0, z] + 
    (((4 + 8*nc^2 + nc^4)*nf*(1 + z))/(24*nc^2) - 
      (nc^3*(10 - 5*z + 11*z^2 + 5*z^3 - 11*z^4 + 6*z^5))/
       (2*(-1 + z)*z*(1 + z)))*H[0, 1, 1, 0, 1, z] + 
    (((4 + 7*nc^2)*nf*(1 + z))/24 - (nc^3*(12 - 5*z + 11*z^2 + 5*z^3 - 
         11*z^4 + 4*z^5))/(2*(-1 + z)*z*(1 + z)))*H[0, 1, 1, 1, 0, z] - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(1 + z)*H[0, 1, 1, 1, 1, z])/
     (24*nc^2) + (4*nc^3*(1 - z + z^2)^2*H[1, 0, -1, -1, 0, z])/
     (3*(-1 + z)*z) + (nc^3*(1 - z + z^2)^2*H[1, 0, -1, 0, 0, z])/
     ((-1 + z)*z) + (2*nc^3*(1 - z + z^2)^2*H[1, 0, -1, 0, 1, z])/
     (3*(-1 + z)*z) + (8*nc^3*(1 - z + z^2)^2*H[1, 0, 0, -1, 0, z])/
     (3*(-1 + z)*z) - (103*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 0, 0, z])/
     (3*(-1 + z)*z) - (77*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 0, 1, z])/
     (6*(-1 + z)*z) - (109*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 1, 0, z])/
     (6*(-1 + z)*z) - (2*nc^3*(1 - z + z^2)^2*H[1, 0, 0, 1, 1, z])/
     ((-1 + z)*z) - (50*nc^3*(1 - z + z^2)^2*H[1, 0, 1, 0, 0, z])/
     (3*(-1 + z)*z) - (9*nc^3*(1 - z + z^2)^2*H[1, 0, 1, 0, 1, z])/
     (2*(-1 + z)*z) - (9*nc^3*(1 - z + z^2)^2*H[1, 0, 1, 1, 0, z])/
     (2*(-1 + z)*z) - (27*nc^3*(1 - z + z^2)^2*H[1, 1, 0, 0, 0, z])/
     (2*(-1 + z)*z) - (3*nc^3*(1 - z + z^2)^2*H[1, 1, 0, 0, 1, z])/
     (2*(-1 + z)*z) - (9*nc^3*(1 - z + z^2)^2*H[1, 1, 0, 1, 0, z])/
     (2*(-1 + z)*z) - (nc^3*(1 - z + z^2)^2*H[1, 1, 1, 0, 0, z])/
     ((-1 + z)*z) - (Lb^3*nc^3*PlusD[1 - z, 2])/2 + 
    PlusD[1 - z, 1]*(Lb^3*((11*nc^3)/12 + Lomega*nc^3) + 
      ((-14*Lb*nc^2)/27 - (5*Lb^2*nc^2)/9 - (Lb^3*nc^2)/6)*nf - 
      (Lb^2*nc^3*(-67 + 3*Pi^2))/18 - (Lb*nc^3*(-202 + 189*Zeta[3]))/54) + 
    nf^2*(-(Lb^2*(6 + 40*nc^2 - 54*z - 4*nc^2*z - 3*Pi^2*z + 3*nc^2*Pi^2*z + 
          72*z^2 - 34*nc^2*z^2 - 3*Pi^2*z^2 + 3*nc^2*Pi^2*z^2 - 24*z^3 - 
          22*nc^2*z^3))/(432*nc*z) + 
      (Lb^3*(4 - 6*nc^2 + 3*z + nc^2*z - 3*z^2 + nc^2*z^2 - 4*z^3 + 
         6*nc^2*z^3))/(216*nc*z) + (Lb*(-520 - 272*nc^2 + 48*z + 781*nc^2*z - 
         18*Pi^2*z - 6*nc^2*Pi^2*z - 408*z^2 - 221*nc^2*z^2 - 54*Pi^2*z^2 + 
         30*nc^2*Pi^2*z^2 + 880*z^3 - 160*nc^2*z^3 - 48*Pi^2*z^3 + 
         48*nc^2*Pi^2*z^3 - 216*z*Zeta[3] + 216*nc^2*z*Zeta[3] - 
         216*z^2*Zeta[3] + 216*nc^2*z^2*Zeta[3]))/(2592*nc*z) + 
      (-13064 + 4536*z + 6928*nc^2*z - 3288*Pi^2*z + 2898*nc^2*Pi^2*z - 
        45*Pi^4*z + 45*nc^2*Pi^4*z - 1728*z^2 - 7016*nc^2*z^2 - 
        4692*Pi^2*z^2 + 4095*nc^2*Pi^2*z^2 - 45*Pi^4*z^2 + 45*nc^2*Pi^4*z^2 + 
        10256*z^3 - 216*nc^2*z^3 - 2964*Pi^2*z^3 + 2808*nc^2*Pi^2*z^3 - 
        2592*Zeta[3] - 10800*z*Zeta[3] + 15120*nc^2*z*Zeta[3] - 
        15984*z^2*Zeta[3] + 12528*nc^2*z^2*Zeta[3] - 4320*z^3*Zeta[3] + 
        6912*nc^2*z^3*Zeta[3])/(46656*nc*z)) + 
    H[-1, -1, z]*((-13*Lb*nc^3*Pi^2*(1 + z + z^2)^2)/(12*z*(1 + z)) + 
      (nf*Pi^2*(-44 + 22*nc^2 - 146*z + 52*nc^2*z - 204*z^2 + 93*nc^2*z^2 - 
         146*z^3 + 51*nc^2*z^3 - 44*z^4 + 20*nc^2*z^4))/(864*z*(1 + z)) - 
      (nc^3*(583*Pi^2 + 1834*Pi^2*z + 2679*Pi^2*z^2 + 1824*Pi^2*z^3 + 
         572*Pi^2*z^4 + 5472*Zeta[3] + 10944*z*Zeta[3] + 16416*z^2*Zeta[3] + 
         10944*z^3*Zeta[3] + 5472*z^4*Zeta[3]))/(864*z*(1 + z))) + 
    H[1, 1, z]*((Lb*nc^3)/12 + (Lb^3*nc^3*(-1 + 2*z - z^2 + z^3))/z - 
      (nf^2*(184 - 132*nc^2 - 72*z + 63*nc^2*z + 180*z^2 - 147*nc^2*z^2 - 
         292*z^3 + 240*nc^2*z^3))/(2592*nc*z) + 
      nf*((Lb*(13 - 13*nc^2 + 6*z - 18*nc^4*z + 3*z^2 - 3*nc^4*z^2 - 22*z^3 + 
           13*nc^2*z^3 + 9*nc^4*z^3))/(144*nc^2*z) - 
        (1080 - 1232*nc^2 + 1044*nc^4 - 168*Pi^2 - 96*nc^2*Pi^2 + 
          156*nc^4*Pi^2 + 1242*z + 344*nc^2*z + 1788*nc^4*z - 120*Pi^2*z - 
          228*nc^2*Pi^2*z + 36*nc^4*Pi^2*z - 4419*z^2 + 1344*nc^2*z^2 - 
          5145*nc^4*z^2 + 576*Pi^2*z^2 + 648*nc^2*Pi^2*z^2 - 
          504*nc^4*Pi^2*z^2 + 792*z^3 + 1208*nc^2*z^3 + 1062*nc^4*z^3 - 
          120*Pi^2*z^3 - 228*nc^2*Pi^2*z^3 + 12*nc^4*Pi^2*z^3 + 1305*z^4 - 
          1664*nc^2*z^4 + 1251*nc^4*z^4 - 168*Pi^2*z^4 - 96*nc^2*Pi^2*z^4 + 
          204*nc^4*Pi^2*z^4)/(5184*nc^2*(-1 + z)*z)) - 
      (nc^3*(-20686 + 429*Pi^2 + 32458*z - 1164*Pi^2*z - 23676*z^2 + 
         1746*Pi^2*z^2 + 32590*z^3 - 1044*Pi^2*z^3 - 20686*z^4 + 
         297*Pi^2*z^4 + 16848*Zeta[3] - 33696*z*Zeta[3] + 50544*z^2*Zeta[3] - 
         33696*z^3*Zeta[3] + 16848*z^4*Zeta[3]))/(2592*(-1 + z)*z)) + 
    Lb*((nc^3*(-122110 + 30990*Pi^2 - 369*Pi^4 + 183175*z + 9495*Pi^2*z + 
         1161*Pi^4*z - 94930*z^2 + 17355*Pi^2*z^2 + 1107*Pi^4*z^2 - 
         102735*z^3 - 11955*Pi^2*z^3 - 1359*Pi^4*z^3 + 217040*z^4 - 
         44325*Pi^2*z^4 - 1305*Pi^4*z^4 - 80440*z^5 - 1560*Pi^2*z^5 + 
         1719*Pi^4*z^5 + 77220*Zeta[3] + 155520*z*Zeta[3] + 
         157680*z^2*Zeta[3] - 84240*z^3*Zeta[3] - 199260*z^4*Zeta[3] - 
         71280*z^5*Zeta[3]))/(12960*(-1 + z)*z*(1 + z)) + 
      (Lomega*nc^3*(-615 + 33*Pi^2 - 394*z - 36*Pi^2*z + 569*z^2 + 
         3*Pi^2*z^2 + 1054*z^3 + 3*Pi^2*z^3 + 46*z^4 - 36*Pi^2*z^4 - 
         660*z^5 + 33*Pi^2*z^5 + 405*Zeta[3] + 135*z*Zeta[3] + 
         783*z^2*Zeta[3] + 243*z^3*Zeta[3] - 405*z^4*Zeta[3] + 
         243*z^5*Zeta[3]))/(108*(-1 + z)*z*(1 + z))) + 
    Lb^2*(-(Lomega*nc^3*(134 - 6*Pi^2 - 159*z + 24*Pi^2*z - 268*z^2 + 
          30*Pi^2*z^2 - 109*z^3 + 12*Pi^2*z^3 - 134*z^4 + 18*Pi^2*z^4))/
       (72*z*(1 + z)) - (nc^3*(5690 - 264*Pi^2 - 4429*z - 714*Pi^2*z + 
         519*z^2 + 114*Pi^2*z^2 - 1261*z^3 - 144*Pi^2*z^3 - 6209*z^4 + 
         84*Pi^2*z^4 + 5690*z^5 + 924*Pi^2*z^5 - 2376*Zeta[3] + 
         1944*z*Zeta[3] - 4968*z^2*Zeta[3] - 1944*z^3*Zeta[3] + 
         4968*z^4*Zeta[3] + 648*z^5*Zeta[3]))/(864*(-1 + z)*z*(1 + z))) + 
    H[1, 0, z]*((Lb^3*nc^3*(1 - z + z^2)^2)/(2*(-1 + z)*z) + 
      nf^2*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(72*nc*z) - 
        (124 - 72*nc^2 - 126*z + 102*nc^2*z + 207*z^2 - 174*nc^2*z^2 - 
          205*z^3 + 153*nc^2*z^3)/(648*nc*z)) + 
      Lb^2*((-3*Lomega*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) - 
        (nc^3*(55 - 102*z + 105*z^2 - 102*z^3 + 55*z^4))/(6*(-1 + z)*z)) + 
      Lb*((Lomega*nc^3*(-1 + z)*(11 - z + 11*z^2))/(6*z) + 
        (nc^3*(551 + 48*Pi^2 - 1420*z - 96*Pi^2*z + 1065*z^2 + 144*Pi^2*z^2 - 
           1417*z^3 - 96*Pi^2*z^3 + 551*z^4 + 48*Pi^2*z^4))/
         (72*(-1 + z)*z)) + 
      nf*(-(Lb*(17 - 130*nc^2 - 21*nc^4 - 14*z + 250*nc^2*z + nc^4*z + 
            12*z^2 - 303*nc^2*z^2 - 18*nc^4*z^2 - 50*z^3 + 376*nc^2*z^3 - 
            86*nc^4*z^3 + 35*z^4 - 193*nc^2*z^4 + 24*nc^4*z^4))/
         (72*nc^2*(-1 + z)*z) + (Lb^2*(4 - 32*nc^2 + 60*nc^4 - z + 8*nc^2*z - 
           71*nc^4*z - 6*z^2 + 48*nc^2*z^2 + 54*nc^4*z^2 - z^3 + 8*nc^2*z^3 - 
           71*nc^4*z^3 + 4*z^4 - 32*nc^2*z^4 + 60*nc^4*z^4))/
         (96*nc^2*(-1 + z)*z) - (3372 - 6312*nc^2 + 1610*nc^4 - 552*Pi^2 - 
          24*nc^2*Pi^2 + 552*nc^4*Pi^2 + 8640*z - 24294*nc^2*z + 
          31822*nc^4*z - 738*Pi^2*z - 792*nc^2*Pi^2*z - 492*nc^4*Pi^2*z - 
          10275*z^2 + 23748*nc^2*z^2 - 31441*nc^4*z^2 + 1290*Pi^2*z^2 + 
          816*nc^2*Pi^2*z^2 + 342*nc^4*Pi^2*z^2 - 13749*z^3 + 
          37356*nc^2*z^3 - 44419*nc^4*z^3 + 1290*Pi^2*z^3 + 
          816*nc^2*Pi^2*z^3 + 312*nc^4*Pi^2*z^3 + 6903*z^4 - 17436*nc^2*z^4 + 
          25207*nc^4*z^4 - 738*Pi^2*z^4 - 792*nc^2*Pi^2*z^4 - 
          462*nc^4*Pi^2*z^4 + 5109*z^5 - 13062*nc^2*z^5 + 8405*nc^4*z^5 - 
          552*Pi^2*z^5 - 24*nc^2*Pi^2*z^5 + 612*nc^4*Pi^2*z^5)/
         (5184*nc^2*(-1 + z)*z*(1 + z))) - 
      (nc^3*(-87047 + 2442*Pi^2 + 23926*z - 3156*Pi^2*z + 87138*z^2 - 
         459*Pi^2*z^2 + 71262*z^3 - 309*Pi^2*z^3 + 16141*z^4 - 
         3171*Pi^2*z^4 - 79172*z^5 + 2277*Pi^2*z^5 + 1296*Zeta[3] - 
         1296*z*Zeta[3] + 1296*z^2*Zeta[3] + 1296*z^3*Zeta[3] - 
         1296*z^4*Zeta[3] + 1296*z^5*Zeta[3]))/(2592*(-1 + z)*z*(1 + z))) + 
    H[0, -1, z]*(-(Lb*nc^3*Pi^2*(-7 - z - 7*z^2 + z^3 + 7*z^4 + z^5))/
       (12*(-1 + z)*z*(1 + z)) - (nc^3*(-836*Pi^2 - 500*Pi^2*z - 
         389*Pi^2*z^2 + 401*Pi^2*z^3 + 1236*Pi^2*z^4 + 88*Pi^2*z^5 - 
         4392*Zeta[3] - 3096*z*Zeta[3] - 4536*z^2*Zeta[3] + 
         3096*z^3*Zeta[3] + 4536*z^4*Zeta[3] + 3240*z^5*Zeta[3]))/
       (864*(-1 + z)*z*(1 + z)) + 
      nf*(-(Lb*(1 + nc^2)*(2 + nc^2)*Pi^2*(-1 + z))/(48*nc^2) + 
        (8*Pi^2 - 24*nc^2*Pi^2 + 24*nc^4*Pi^2 - 28*Pi^2*z - 48*nc^2*Pi^2*z + 
          5*nc^4*Pi^2*z - 84*Pi^2*z^2 - 228*nc^2*Pi^2*z^2 - 
          30*nc^4*Pi^2*z^2 - 40*Pi^2*z^3 - 184*nc^2*Pi^2*z^3 - 
          5*nc^4*Pi^2*z^3 + 8*Pi^2*z^4 + 20*nc^2*Pi^2*z^4 + 4*nc^4*Pi^2*z^4 - 
          72*nc^2*z*Zeta[3] - 108*nc^4*z*Zeta[3] + 72*nc^2*z^3*Zeta[3] + 
          108*nc^4*z^3*Zeta[3])/(864*nc^2*z*(1 + z)))) + 
    H[-1, 0, z]*((Lb*nc^3*(121 + 6*Pi^2 + 360*z + 12*Pi^2*z + 210*z^2 + 
         18*Pi^2*z^2 + 360*z^3 + 12*Pi^2*z^3 + 121*z^4 + 6*Pi^2*z^4))/
       (72*z*(1 + z)) + Lb^2*(-((Lomega*nc^3*(1 + z + z^2)^2)/(z*(1 + z))) - 
        (nc^3*(55 + 102*z + 105*z^2 + 102*z^3 + 55*z^4))/(12*z*(1 + z))) - 
      (nc^3*(648 - 49412*z + 4785*Pi^2*z + 81440*z^2 + 18540*Pi^2*z^2 + 
         290160*z^3 + 24570*Pi^2*z^3 + 70880*z^4 + 18240*Pi^2*z^4 - 
         55052*z^5 + 5940*Pi^2*z^5 + 408*z^6 + 142560*z*Zeta[3] + 
         259200*z^2*Zeta[3] + 375840*z^3*Zeta[3] + 259200*z^4*Zeta[3] + 
         142560*z^5*Zeta[3]))/(12960*z^2*(1 + z)) + 
      nf*((Lb^2*(-4 + 8*nc^2 - z + 9*nc^2*z + 6*z^2 + 6*nc^2*z^2 - z^3 + 
           9*nc^2*z^3 - 4*z^4 + 8*nc^2*z^4))/(24*z*(1 + z)) + 
        (Lb*(122*nc^2 + 106*nc^4 - 201*z - 52*nc^2*z + 99*nc^4*z - 402*z^2 - 
           294*nc^2*z^2 + 12*nc^4*z^2 - 201*z^3 + 56*nc^2*z^3 - 9*nc^4*z^3 + 
           176*nc^2*z^4 + 52*nc^4*z^4))/(144*nc^2*z*(1 + z)) + 
        (-81 - 324*nc^2 + 81*nc^4 - 81*z + 3216*nc^2*z - 469*nc^4*z + 
          180*Pi^2*z + 240*nc^2*Pi^2*z + 135*nc^4*Pi^2*z - 18150*z^2 - 
          47955*nc^2*z^2 + 17605*nc^4*z^2 - 360*Pi^2*z^2 - 
          795*nc^2*Pi^2*z^2 - 75*nc^4*Pi^2*z^2 - 36105*z^3 - 97035*nc^2*z^3 + 
          31380*nc^4*z^3 - 1080*Pi^2*z^3 - 2070*nc^2*Pi^2*z^3 - 
          675*nc^4*Pi^2*z^3 - 17730*z^4 - 35925*nc^2*z^4 + 3235*nc^4*z^4 - 
          360*Pi^2*z^4 - 795*nc^2*Pi^2*z^4 - 90*nc^4*Pi^2*z^4 + 174*z^5 + 
          9411*nc^2*z^5 - 7699*nc^4*z^5 + 180*Pi^2*z^5 + 240*nc^2*Pi^2*z^5 + 
          240*nc^4*Pi^2*z^5 - 51*z^6 - 204*nc^2*z^6 + 51*nc^4*z^6 - 
          3240*nc^4*z^2*Zeta[3] - 6480*nc^4*z^3*Zeta[3] - 
          3240*nc^4*z^4*Zeta[3])/(6480*nc^2*z^2*(1 + z)))) + 
    H[-1, z]*((Lb^2*nc^3*Pi^2*(1 + z + z^2)^2)/(3*z*(1 + z)) - 
      (nc^3*(-3685*Pi^2 + 6456*Pi^4 - 30400*Pi^2*z + 12120*Pi^4*z - 
         61290*Pi^2*z^2 + 17784*Pi^4*z^2 - 30220*Pi^2*z^3 + 12120*Pi^4*z^3 - 
         3685*Pi^2*z^4 + 6456*Pi^4*z^4 - 83160*Zeta[3] - 234360*z*Zeta[3] - 
         346140*z^2*Zeta[3] - 232560*z^3*Zeta[3] - 75240*z^4*Zeta[3]))/
       (25920*z*(1 + z)) + Lb*((Lomega*nc^3*Pi^2*(1 + z + z^2)^2)/
         (12*z*(1 + z)) + (nc^3*(99*Pi^2 + 316*Pi^2*z + 456*Pi^2*z^2 + 
           316*Pi^2*z^3 + 99*Pi^2*z^4 + 864*Zeta[3] + 1728*z*Zeta[3] + 
           2592*z^2*Zeta[3] + 1728*z^3*Zeta[3] + 864*z^4*Zeta[3]))/
         (144*z*(1 + z))) + 
      nf*(-(Lb*Pi^2*(4 - 4*nc^2 + 12*nc^4 - 8*z - 55*nc^2*z + 17*nc^4*z - 
            24*z^2 - 102*nc^2*z^2 + 18*nc^4*z^2 - 8*z^3 - 55*nc^2*z^3 + 
            17*nc^4*z^3 + 4*z^4 - 4*nc^2*z^4 + 12*nc^4*z^4))/
         (288*nc^2*z*(1 + z)) - (-20*Pi^2 + 465*nc^4*Pi^2 - 200*Pi^2*z - 
          1970*nc^2*Pi^2*z + 1030*nc^4*Pi^2*z + 66*nc^4*Pi^4*z - 
          420*Pi^2*z^2 - 3820*nc^2*Pi^2*z^2 + 1290*nc^4*Pi^2*z^2 + 
          132*nc^4*Pi^4*z^2 - 320*Pi^2*z^3 - 1730*nc^2*Pi^2*z^3 + 
          610*nc^4*Pi^2*z^3 + 66*nc^4*Pi^4*z^3 - 80*Pi^2*z^4 + 
          120*nc^2*Pi^2*z^4 + 285*nc^4*Pi^2*z^4 - 2160*nc^2*Zeta[3] + 
          1440*nc^4*Zeta[3] - 6840*nc^2*z*Zeta[3] + 3060*nc^4*z*Zeta[3] - 
          9360*nc^2*z^2*Zeta[3] + 5940*nc^4*z^2*Zeta[3] - 
          6840*nc^2*z^3*Zeta[3] + 3000*nc^4*z^3*Zeta[3] - 
          2160*nc^2*z^4*Zeta[3] + 960*nc^4*z^4*Zeta[3])/
         (8640*nc^2*z*(1 + z)))) + H[0, 1, z]*
     ((Lb^3*nc^3*(1 + 3*z^2 - 4*z^3 + z^4))/(2*(-1 + z)*z) + 
      (Lb*nc^3*(-1608 - 12*Pi^2 - 1909*z - 36*Pi^2*z - 1621*z^2 - 
         36*Pi^2*z^2 - 235*z^3 + 36*Pi^2*z^3 + 1889*z^4 + 36*Pi^2*z^4 + 
         804*z^5 + 12*Pi^2*z^5))/(144*(-1 + z)*z*(1 + z)) + 
      nf^2*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) + 
        (Lb*(8 - 8*nc^2 + 9*z - 5*nc^2*z + 3*z^2 + nc^2*z^2))/(72*nc*z) + 
        (112 - 216*nc^2 + 1672*z - 1452*nc^2*z - 30*Pi^2*z + 30*nc^2*Pi^2*z + 
          988*z^2 - 855*nc^2*z^2 - 30*Pi^2*z^2 + 30*nc^2*Pi^2*z^2 + 876*z^3 - 
          720*nc^2*z^3)/(2592*nc*z)) + 
      Lb^2*((-3*Lomega*nc^3*(1 - z + z^2)^2)/((-1 + z)*z) - 
        (nc^3*(132 - 219*z + 210*z^2 - 189*z^3 + 88*z^4))/(12*(-1 + z)*z)) + 
      (nc^3*(10916 + 660*Pi^2 + 46994*z + 660*Pi^2*z + 38394*z^2 - 
         1413*Pi^2*z^2 - 62934*z^3 - 2019*Pi^2*z^3 - 112064*z^4 + 
         108*Pi^2*z^4 - 50322*z^5 + 3276*Pi^2*z^5 - 2606*z^6 + 
         4305*Pi^2*z^6 + 902*z^7 + 1815*Pi^2*z^7 - 58104*Zeta[3] - 
         71928*z*Zeta[3] - 42336*z^2*Zeta[3] - 145584*z^3*Zeta[3] - 
         88560*z^4*Zeta[3] + 42336*z^5*Zeta[3] - 45144*z^6*Zeta[3] - 
         58968*z^7*Zeta[3]))/(2592*(-1 + z)*z*(1 + z)^3) + 
      nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + z))/(48*nc^2) - 
        (Lb*(-40 - 216*nc^2 - 960*nc^4 - 239*z + 1260*nc^2*z + 447*nc^4*z + 
           66*Pi^2*z + 48*nc^2*Pi^2*z - 42*nc^4*Pi^2*z + 243*z^2 - 
           1020*nc^2*z^2 - 2175*nc^4*z^2 - 52*z^3 + 1036*nc^2*z^3 + 
           2132*nc^4*z^3 - 66*Pi^2*z^3 - 48*nc^2*Pi^2*z^3 + 
           42*nc^4*Pi^2*z^3 + 88*z^4 - 1060*nc^2*z^4 - 244*nc^4*z^4))/
         (576*nc^2*(-1 + z)*z) + (Lb^2*(4 - 20*nc^2 + 32*nc^4 - z - 
           3*nc^2*z - 36*nc^4*z - 3*z^2 + 18*nc^2*z^2 + 33*nc^4*z^2 + 
           9*nc^2*z^3 - 33*nc^4*z^3 - 4*nc^2*z^4 + 20*nc^4*z^4))/
         (48*nc^2*(-1 + z)*z) - (264 + 120*nc^2 - 3848*nc^4 - 72*Pi^2 - 
          192*nc^2*Pi^2 + 456*nc^4*Pi^2 + 3336*z + 4300*nc^2*z + 
          4684*nc^4*z + 72*Pi^2*z - 1476*nc^2*Pi^2*z + 1260*nc^4*Pi^2*z + 
          7425*z^2 - 5376*nc^2*z^2 + 8349*nc^4*z^2 + 2034*Pi^2*z^2 - 
          1566*nc^2*Pi^2*z^2 + 612*nc^4*Pi^2*z^2 + 6759*z^3 - 
          23746*nc^2*z^3 - 33917*nc^4*z^3 + 3804*Pi^2*z^3 + 
          1836*nc^2*Pi^2*z^3 - 1248*nc^4*Pi^2*z^3 + 1458*z^4 - 
          1214*nc^2*z^4 - 42956*nc^4*z^4 + 552*Pi^2*z^4 + 
          2808*nc^2*Pi^2*z^4 - 1404*nc^4*Pi^2*z^4 - 6426*z^5 + 
          23094*nc^2*z^5 + 7056*nc^4*z^5 - 3420*Pi^2*z^5 - 
          144*nc^2*Pi^2*z^5 + 792*nc^4*Pi^2*z^5 - 9147*z^6 + 6686*nc^2*z^6 + 
          20607*nc^4*z^6 - 2514*Pi^2*z^6 - 1050*nc^2*Pi^2*z^6 + 
          1608*nc^4*Pi^2*z^6 - 3669*z^7 - 3432*nc^2*z^7 + 4329*nc^4*z^7 - 
          456*Pi^2*z^7 - 216*nc^2*Pi^2*z^7 + 612*nc^4*Pi^2*z^7 + 
          432*z*Zeta[3] + 3456*nc^2*z*Zeta[3] - 4320*nc^4*z*Zeta[3] + 
          1296*z^2*Zeta[3] + 10368*nc^2*z^2*Zeta[3] - 12960*nc^4*z^2*
           Zeta[3] + 864*z^3*Zeta[3] + 6912*nc^2*z^3*Zeta[3] - 
          8640*nc^4*z^3*Zeta[3] - 864*z^4*Zeta[3] - 6912*nc^2*z^4*Zeta[3] + 
          8640*nc^4*z^4*Zeta[3] - 1296*z^5*Zeta[3] - 10368*nc^2*z^5*Zeta[3] + 
          12960*nc^4*z^5*Zeta[3] - 432*z^6*Zeta[3] - 3456*nc^2*z^6*Zeta[3] + 
          4320*nc^4*z^6*Zeta[3])/(5184*nc^2*(-1 + z)*z*(1 + z)^3))) + 
    H[1, z]*(-(Lb^2*nc^3*(134 - 12*Pi^2 - 293*z + 24*Pi^2*z + 25*z^2 - 
          12*Pi^2*z^2 - 134*z^3 + 12*Pi^2*z^3))/(72*z) + 
      Lb^3*((Lomega*nc^3*(-1 + 2*z - z^2 + z^3))/z + 
        (nc^3*(-33 + 40*z - 29*z^2 + 33*z^3))/(12*z)) + 
      nf^2*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
         (144*nc*z) + (Lb*(104 - 52*nc^2 - 144*z + 123*nc^2*z + 216*z^2 - 
           183*nc^2*z^2 - 176*z^3 + 124*nc^2*z^3))/(864*nc*z) - 
        (-1904 + 1339*nc^2 + 60*Pi^2 - 60*nc^2*Pi^2 - 2016*z + 2271*nc^2*z + 
          45*Pi^2*z - 45*nc^2*Pi^2*z + 612*z^2 - 1074*nc^2*z^2 - 
          45*Pi^2*z^2 + 45*nc^2*Pi^2*z^2 + 3308*z^3 - 2788*nc^2*z^3 - 
          60*Pi^2*z^3 + 60*nc^2*Pi^2*z^3)/(7776*nc*z)) - 
      (nc^3*(-283560 + 25295*Pi^2 + 1152*Pi^4 - 297970*z - 1300*Pi^2*z + 
         278670*z^2 - 22955*Pi^2*z^2 + 600200*z^3 + 4400*Pi^2*z^3 + 
         2304*Pi^4*z^3 + 297600*z^4 - 27275*Pi^2*z^4 - 302230*z^5 - 
         3460*Pi^2*z^5 - 292710*z^6 + 25295*Pi^2*z^6 + 1152*Pi^4*z^6 + 
         314820*Zeta[3] + 12960*z*Zeta[3] - 382320*z^2*Zeta[3] - 
         162720*z^3*Zeta[3] - 372060*z^4*Zeta[3] + 38880*z^5*Zeta[3] + 
         328680*z^6*Zeta[3]))/(25920*(-1 + z)*z*(1 + z)^2) + 
      Lb*((Lomega*nc^3)/24 - (nc^3*(5297 + 99*Pi^2 - 5194*z - 72*Pi^2*z + 
           1686*z^2 - 54*Pi^2*z^2 - 7365*z^3 - 72*Pi^2*z^3 + 5576*z^4 + 
           99*Pi^2*z^4 - 1512*Zeta[3] + 1512*z*Zeta[3] - 4536*z^2*Zeta[3] + 
           3024*z^3*Zeta[3] - 1512*z^4*Zeta[3]))/(432*(-1 + z)*z)) + 
      nf*(-(Lb^3*(-4 + 24*nc^2 - 68*nc^4 - 3*z + 18*nc^2*z + 81*nc^4*z + 
            3*z^2 - 18*nc^2*z^2 - 33*nc^4*z^2 + 4*z^3 - 24*nc^2*z^3 + 
            68*nc^4*z^3))/(288*nc^2*z) - 
        (Lb^2*(16 - 224*nc^2 - 320*nc^4 - 9*z + 276*nc^2*z + 517*nc^4*z + 
           45*z^2 - 420*nc^2*z^2 - 89*nc^4*z^2 - 52*z^3 + 368*nc^2*z^3 + 
           212*nc^4*z^3))/(576*nc^2*z) + Lb*(-(Lomega*nc^2)/24 + 
          (-112 + 1080*nc^2 - 156*nc^4 + 108*Pi^2 + 48*nc^2*Pi^2 - 
            84*nc^4*Pi^2 - 543*z - 60*nc^2*z - 5875*nc^4*z + 135*Pi^2*z + 
            180*nc^2*Pi^2*z - 63*nc^4*Pi^2*z + 660*z^2 + 1500*nc^2*z^2 + 
            3158*nc^4*z^2 - 135*Pi^2*z^2 - 180*nc^2*Pi^2*z^2 + 
            63*nc^4*Pi^2*z^2 - 5*z^3 - 2520*nc^2*z^3 + 1965*nc^4*z^3 - 
            108*Pi^2*z^3 - 48*nc^2*Pi^2*z^3 + 84*nc^4*Pi^2*z^3)/
           (1728*nc^2*z)) + (-10080 - 1548*nc^2 + 24112*nc^4 - 1512*Pi^2 + 
          48*nc^2*Pi^2 + 1434*nc^4*Pi^2 - 29817*z + 71094*nc^2*z - 
          40805*nc^4*z - 4653*Pi^2*z + 4368*nc^2*Pi^2*z + 705*nc^4*Pi^2*z - 
          23535*z^2 + 13302*nc^2*z^2 + 7541*nc^4*z^2 + 432*Pi^2*z^2 - 
          480*nc^2*Pi^2*z^2 + 1050*nc^4*Pi^2*z^2 + 59634*z^3 - 
          141540*nc^2*z^3 + 90322*nc^4*z^3 + 9306*Pi^2*z^3 - 
          9060*nc^2*Pi^2*z^3 - 546*nc^4*Pi^2*z^3 + 77310*z^4 - 
          21312*nc^2*z^4 - 78706*nc^4*z^4 + 3672*Pi^2*z^4 + 
          492*nc^2*Pi^2*z^4 - 4458*nc^4*Pi^2*z^4 - 29817*z^5 + 
          70446*nc^2*z^5 - 49517*nc^4*z^5 - 4653*Pi^2*z^5 + 
          4692*nc^2*Pi^2*z^5 - 591*nc^4*Pi^2*z^5 - 43695*z^6 + 
          9558*nc^2*z^6 + 47053*nc^4*z^6 - 2592*Pi^2*z^6 - 60*nc^2*Pi^2*z^6 + 
          2406*nc^4*Pi^2*z^6 - 1728*Zeta[3] - 12096*nc^2*Zeta[3] + 
          3024*nc^4*Zeta[3] - 3024*z*Zeta[3] - 27648*nc^2*z*Zeta[3] + 
          28944*nc^4*z*Zeta[3] + 1728*z^2*Zeta[3] + 12096*nc^2*z^2*Zeta[3] - 
          17928*nc^4*z^2*Zeta[3] + 6048*z^3*Zeta[3] + 55296*nc^2*z^3*
           Zeta[3] - 87912*nc^4*z^3*Zeta[3] + 1728*z^4*Zeta[3] + 
          12096*nc^2*z^4*Zeta[3] - 15336*nc^4*z^4*Zeta[3] - 
          3024*z^5*Zeta[3] - 27648*nc^2*z^5*Zeta[3] + 34776*nc^4*z^5*
           Zeta[3] - 1728*z^6*Zeta[3] - 12096*nc^2*z^6*Zeta[3] + 
          6048*nc^4*z^6*Zeta[3])/(31104*nc^2*(-1 + z)*z*(1 + z)^2))) + 
    H[0, 0, z]*((Lb^3*nc^3*(1 - 2*z + 9*z^2 - 8*z^3 + z^4))/(6*(-1 + z)*z) + 
      nf^2*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(6*nc) + 
        (Lb*(-9 + 10*nc^2 - 12*z + 13*nc^2*z - z^2 + nc^2*z^2))/(18*nc) - 
        (184 - 226*z + 160*nc^2*z + 15*Pi^2*z - 15*nc^2*Pi^2*z - 234*z^2 + 
          555*nc^2*z^2 + 578*z^3 - 965*nc^2*z^3 - 15*Pi^2*z^3 + 
          15*nc^2*Pi^2*z^3 - 302*z^4 + 330*nc^2*z^4)/(1296*nc*(-1 + z)*z)) + 
      Lb^2*(-((Lomega*nc^3*(4 + 3*z + 10*z^2 - 3*z^3 - 10*z^4 + 3*z^5))/
          ((-1 + z)*z*(1 + z))) - (nc^3*(165 + 15*z + 91*z^2 - 81*z^3 - 
           223*z^4 + 88*z^5))/(12*(-1 + z)*z*(1 + z))) + 
      Lb*(-(Lomega*nc^3*(-220 + 279*z - 144*z^2 + 129*z^3))/(24*(-1 + z)*z) + 
        (nc^3*(7468 - 192*Pi^2 - 2382*z + 48*Pi^2*z - 3779*z^2 - 
           396*Pi^2*z^2 + 398*z^3 - 48*Pi^2*z^3 - 5565*z^4 + 396*Pi^2*z^4 + 
           644*z^5 + 12*Pi^2*z^5))/(144*(-1 + z)*z*(1 + z))) + 
      (nc^3*(-221880 + 7920*Pi^2 - 983570*z - 37920*Pi^2*z - 2189270*z^2 - 
         123585*Pi^2*z^2 - 2269490*z^3 - 46125*Pi^2*z^3 + 157542*z^4 + 
         122850*Pi^2*z^4 + 2325284*z^5 + 157080*Pi^2*z^5 + 1698480*z^6 + 
         94185*Pi^2*z^6 + 373056*z^7 + 28875*Pi^2*z^7 + 408*z^8 - 
         168480*Zeta[3] - 466560*z*Zeta[3] - 751680*z^2*Zeta[3] - 
         648000*z^3*Zeta[3] + 259200*z^4*Zeta[3] + 648000*z^5*Zeta[3] + 
         64800*z^6*Zeta[3] - 129600*z^7*Zeta[3]))/(12960*(-1 + z)*z*
        (1 + z)^3) + nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 - 7*nc^2 - z + 
           17*nc^2*z))/(96*nc^2) + 
        Lb*((Lomega*(16 + 5*z - 17*nc^2*z - 6*z^2 + 54*nc^2*z^2 + z^3 - 
             53*nc^2*z^3 - 16*z^4 + 32*nc^2*z^4))/(48*(-1 + z)*z) - 
          (-6816*nc^2 + 2368*nc^4 - 93*z - 1554*nc^2*z - 2833*nc^4*z - 
            24*Pi^2*z - 24*nc^2*Pi^2*z + 120*nc^4*Pi^2*z + 1341*z^2 + 
            402*nc^2*z^2 - 5239*nc^4*z^2 - 24*Pi^2*z^2 + 264*nc^2*Pi^2*z^2 - 
            120*nc^4*Pi^2*z^2 - 467*z^3 + 2818*nc^2*z^3 + 1777*nc^4*z^3 + 
            24*Pi^2*z^3 + 24*nc^2*Pi^2*z^3 - 120*nc^4*Pi^2*z^3 - 1341*z^4 + 
            6414*nc^2*z^4 + 631*nc^4*z^4 + 24*Pi^2*z^4 - 264*nc^2*Pi^2*z^4 + 
            120*nc^4*Pi^2*z^4 + 560*z^5 - 1264*nc^2*z^5 - 544*nc^4*z^5)/
           (1152*nc^2*(-1 + z)*z*(1 + z))) + 
        Lb^2*((-3*Lomega*(-1 + nc)*(1 + nc)*(1 + z))/4 + 
          (-64*nc^2 + 112*nc^4 + 3*z - 82*nc^2*z + 127*nc^4*z - 9*z^2 + 
            24*nc^2*z^2 + 65*nc^4*z^2 - 7*z^3 + 90*nc^2*z^3 - 131*nc^4*z^3 + 
            9*z^4 + 40*nc^2*z^4 - 129*nc^4*z^4 + 4*z^5 - 8*nc^2*z^5 + 
            36*nc^4*z^5)/(96*nc^2*(-1 + z)*z*(1 + z))) - 
        (4320 + 176720*nc^2 + 47120*nc^4 + 1920*nc^2*Pi^2 + 9600*nc^4*Pi^2 + 
          81405*z + 637750*nc^2*z - 457055*nc^4*z + 3240*Pi^2*z + 
          17280*nc^2*Pi^2*z - 27840*nc^4*Pi^2*z + 253035*z^2 + 
          1474950*nc^2*z^2 - 2075765*nc^4*z^2 + 9900*Pi^2*z^2 + 
          54540*nc^2*Pi^2*z^2 - 78360*nc^4*Pi^2*z^2 + 207540*z^3 + 
          1563220*nc^2*z^3 - 2243120*nc^4*z^3 + 9960*Pi^2*z^3 + 
          57720*nc^2*Pi^2*z^3 + 9540*nc^4*Pi^2*z^3 - 147102*z^4 - 
          530848*nc^2*z^4 + 530062*nc^4*z^4 - 240*Pi^2*z^4 - 
          16320*nc^2*Pi^2*z^4 + 91980*nc^4*Pi^2*z^4 - 286959*z^5 - 
          2079126*nc^2*z^5 + 2161409*nc^4*z^5 - 10080*Pi^2*z^5 - 
          68760*nc^2*Pi^2*z^5 + 68700*nc^4*Pi^2*z^5 - 109845*z^6 - 
          1099750*nc^2*z^6 + 1067215*nc^4*z^6 - 9660*Pi^2*z^6 - 
          40140*nc^2*Pi^2*z^6 + 49620*nc^4*Pi^2*z^6 - 1986*z^7 - 
          102404*nc^2*z^7 + 107806*nc^4*z^7 - 3120*Pi^2*z^7 - 
          6240*nc^2*Pi^2*z^7 + 24600*nc^4*Pi^2*z^7 - 408*z^8 - 
          1632*nc^2*z^8 + 408*nc^4*z^8 + 21600*z*Zeta[3] + 
          129600*nc^2*z*Zeta[3] - 151200*nc^4*z*Zeta[3] + 12960*z^2*Zeta[3] + 
          254880*nc^2*z^2*Zeta[3] - 432000*nc^4*z^2*Zeta[3] - 
          60480*z^3*Zeta[3] - 8640*nc^2*z^3*Zeta[3] - 259200*nc^4*z^3*
           Zeta[3] - 43200*z^4*Zeta[3] - 259200*nc^2*z^4*Zeta[3] + 
          302400*nc^4*z^4*Zeta[3] + 38880*z^5*Zeta[3] - 120960*nc^2*z^5*
           Zeta[3] + 410400*nc^4*z^5*Zeta[3] + 30240*z^6*Zeta[3] + 
          4320*nc^2*z^6*Zeta[3] + 129600*nc^4*z^6*Zeta[3])/
         (51840*nc^2*(-1 + z)*z*(1 + z)^3))) + 
    H[0, z]*(Lb^3*((Lomega*nc^3*(1 + 3*z^2 - 4*z^3 + z^4))/(2*(-1 + z)*z) + 
        (nc^3*(33 - 28*z + 69*z^2 - 96*z^3 + 33*z^4))/(24*(-1 + z)*z)) + 
      Lb^2*(-((Lomega^2*nc^3*(1 - z + z^2)^2)/((-1 + z)*z)) - 
        (Lomega*nc^3*(99 - 157*z + 141*z^2 - 127*z^3 + 55*z^4))/
         (12*(-1 + z)*z) + (nc^3*(-2982 + 72*Pi^2 + 1379*z + 24*Pi^2*z + 
           623*z^2 + 168*Pi^2*z^2 - 385*z^3 - 24*Pi^2*z^3 + 2627*z^4 - 
           168*Pi^2*z^4 - 726*z^5 + 24*Pi^2*z^5))/(144*(-1 + z)*z*(1 + z))) + 
      (Lomega*nc^3*(1 - z + z^2)^2*(-202 + 189*Zeta[3]))/(54*(-1 + z)*z) - 
      (nc^3*(-860216 + 74940*Pi^2 + 14202*Pi^4 - 2843629*z - 28755*Pi^2*z + 
         35820*Pi^4*z - 4547286*z^2 - 276015*Pi^2*z^2 + 61614*Pi^4*z^2 - 
         5649058*z^3 - 150645*Pi^2*z^3 + 65160*Pi^4*z^3 - 2355497*z^4 - 
         44205*Pi^2*z^4 - 14832*Pi^4*z^4 + 5944896*z^5 + 23370*Pi^2*z^5 - 
         64170*Pi^4*z^5 + 8056219*z^6 + 261360*Pi^2*z^6 - 15768*Pi^4*z^6 + 
         2841011*z^7 + 172110*Pi^2*z^7 + 8406*Pi^4*z^7 + 380160*Zeta[3] + 
         1769040*z*Zeta[3] + 2589300*z^2*Zeta[3] + 1128600*z^3*Zeta[3] - 
         1101060*z^4*Zeta[3] - 2641680*z^5*Zeta[3] - 2504520*z^6*Zeta[3] - 
         879120*z^7*Zeta[3]))/(38880*(-1 + z)*z*(1 + z)^3) + 
      nf^2*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(36*nc) - 
        (Lb^2*(1 + z)*(2 - 2*nc^2 - 3*z + 4*nc^2*z - z^2 + nc^2*z^2))/
         (36*nc*z) + (Lb*(-160 + 160*nc^2 - 408*z + 304*nc^2*z - 12*Pi^2*z + 
           12*nc^2*Pi^2*z - 120*z^2 + 25*nc^2*z^2 - 12*Pi^2*z^2 + 
           12*nc^2*Pi^2*z^2 - 176*z^3 + 124*nc^2*z^3))/(864*nc*z) - 
        (-1160 + 1632*nc^2 - 4704*z + 2876*nc^2*z + 129*Pi^2*z - 
          33*nc^2*Pi^2*z + 1332*z^2 - 378*nc^2*z^2 + 198*Pi^2*z^2 - 
          198*nc^2*Pi^2*z^2 + 1832*z^3 - 2542*nc^2*z^3 - 99*Pi^2*z^3 + 
          3*nc^2*Pi^2*z^3 + 2700*z^4 - 1708*nc^2*z^4 - 228*Pi^2*z^4 + 
          228*nc^2*Pi^2*z^4 + 432*z*Zeta[3] - 432*nc^2*z*Zeta[3] - 
          432*z^3*Zeta[3] + 432*nc^2*z^3*Zeta[3])/(7776*nc*(-1 + z)*z)) + 
      Lb*((Lomega*nc^3*(-1072 + 72*Pi^2 - 51*z - 144*Pi^2*z - 882*z^2 + 
           216*Pi^2*z^2 + 665*z^3 - 144*Pi^2*z^3 + 536*z^4 + 72*Pi^2*z^4))/
         (144*(-1 + z)*z) + (nc^3*(4194 - 66*Pi^2 - 5206*z + 15*Pi^2*z + 
           7586*z^2 + 510*Pi^2*z^2 - 2010*z^3 - 708*Pi^2*z^3 - 10990*z^4 - 
           543*Pi^2*z^4 + 8006*z^5 + 396*Pi^2*z^5 - 1080*Zeta[3] + 
           3888*z*Zeta[3] - 1944*z^2*Zeta[3] - 3888*z^3*Zeta[3] + 
           1944*z^4*Zeta[3] + 2592*z^5*Zeta[3]))/(432*(-1 + z)*z*(1 + z))) + 
      nf*((14*Lomega*nc^2*(1 - z + z^2)^2)/(27*(-1 + z)*z) + 
        Lb^3*((Lomega*(-1 + nc)*(1 + nc)*(1 + z))/8 - 
          (-16*nc^2 + 40*nc^4 - 28*nc^2*z + 28*nc^4*z - 3*z^2 + 18*nc^2*z^2 + 
            57*nc^4*z^2 - z^3 + 34*nc^2*z^3 - 129*nc^4*z^3 + 4*z^4 - 
            8*nc^2*z^4 + 28*nc^4*z^4)/(288*nc^2*(-1 + z)*z)) + 
        Lb^2*((Lomega*(-8 + 12*nc^2 - z - 11*nc^2*z + 6*z^2 + 6*nc^2*z^2 + 
             3*z^3 - 7*nc^2*z^3 + 4*nc^2*z^4))/(24*(-1 + z)*z) + 
          (-544*nc^2 + 624*nc^4 - 3*z + 660*nc^2*z - 1073*nc^4*z - 3*Pi^2*z + 
            12*nc^2*Pi^2*z - 9*nc^4*Pi^2*z - 39*z^2 - 924*nc^2*z^2 + 
            939*nc^4*z^2 + 12*nc^2*Pi^2*z^2 - 12*nc^4*Pi^2*z^2 + 16*z^3 + 
            940*nc^2*z^3 - 684*nc^4*z^3 + 3*Pi^2*z^3 - 24*nc^2*Pi^2*z^3 + 
            21*nc^4*Pi^2*z^3 + 26*z^4 - 132*nc^2*z^4 + 114*nc^4*z^4)/
           (288*nc^2*(-1 + z)*z)) - (-33696 - 152344*nc^2 - 509864*nc^4 + 
          11280*nc^2*Pi^2 - 38400*nc^4*Pi^2 + 56061*z + 414764*nc^2*z - 
          2192561*nc^4*z - 4770*Pi^2*z - 98100*nc^2*Pi^2*z - 
          49110*nc^4*Pi^2*z - 423*Pi^4*z + 10260*nc^2*Pi^4*z - 
          5139*nc^4*Pi^4*z + 245259*z^2 - 877374*nc^2*z^2 - 472929*nc^4*z^2 + 
          54495*Pi^2*z^2 - 190800*nc^2*Pi^2*z^2 + 11685*nc^4*Pi^2*z^2 + 
          171*Pi^4*z^2 + 32580*nc^2*Pi^4*z^2 - 17613*nc^4*Pi^4*z^2 - 
          113733*z^3 - 5776352*nc^2*z^3 + 5765873*nc^4*z^3 + 
          135270*Pi^2*z^3 + 15780*nc^2*Pi^2*z^3 + 33510*nc^4*Pi^2*z^3 + 
          2034*Pi^4*z^3 + 24120*nc^2*Pi^4*z^3 - 14670*nc^4*Pi^4*z^3 - 
          568872*z^4 - 4153018*nc^2*z^4 + 4758202*nc^4*z^4 + 23940*Pi^2*z^4 + 
          104640*nc^2*Pi^2*z^4 + 64320*nc^4*Pi^2*z^4 + 846*Pi^4*z^4 - 
          20520*nc^2*Pi^4*z^4 + 10278*nc^4*Pi^4*z^4 - 120159*z^5 + 
          4004634*nc^2*z^5 - 2868651*nc^4*z^5 - 123300*Pi^2*z^5 + 
          19620*nc^2*Pi^2*z^5 + 51240*nc^4*Pi^2*z^5 - 1611*Pi^4*z^5 - 
          34380*nc^2*Pi^4*z^5 + 19809*nc^4*Pi^4*z^5 + 357309*z^6 + 
          5304776*nc^2*z^6 - 4170089*nc^4*z^6 - 78435*Pi^2*z^6 + 
          74880*nc^2*Pi^2*z^6 - 47205*nc^4*Pi^2*z^6 - 1017*Pi^4*z^6 - 
          12060*nc^2*Pi^4*z^6 + 7335*nc^4*Pi^4*z^6 + 177831*z^7 + 
          1478994*nc^2*z^7 - 1099341*nc^4*z^7 - 7200*Pi^2*z^7 + 
          62700*nc^2*Pi^2*z^7 - 45240*nc^4*Pi^2*z^7 + 34560*Zeta[3] + 
          103680*nc^2*Zeta[3] - 103680*nc^4*Zeta[3] + 69120*z*Zeta[3] + 
          872640*nc^2*z*Zeta[3] - 527040*nc^4*z*Zeta[3] + 12960*z^2*Zeta[3] + 
          2112480*nc^2*z^2*Zeta[3] - 633960*nc^4*z^2*Zeta[3] - 
          86400*z^3*Zeta[3] + 1749600*nc^2*z^3*Zeta[3] - 
          92880*nc^4*z^3*Zeta[3] - 120960*z^4*Zeta[3] - 673920*nc^2*z^4*
           Zeta[3] + 267840*nc^4*z^4*Zeta[3] - 25920*z^5*Zeta[3] - 
          2306880*nc^2*z^5*Zeta[3] + 555120*nc^4*z^5*Zeta[3] + 
          73440*z^6*Zeta[3] - 1645920*nc^2*z^6*Zeta[3] + 
          849960*nc^4*z^6*Zeta[3] + 43200*z^7*Zeta[3] - 419040*nc^2*z^7*
           Zeta[3] + 393120*nc^4*z^7*Zeta[3])/(155520*nc^2*(-1 + z)*z*
          (1 + z)^3) + Lb*((Lomega*(6 + 80*nc^2 - 141*z - 30*nc^2*z + 
             54*z^2 + 156*nc^2*z^2 - z^3 - 150*nc^2*z^3 + 82*z^4 + 
             4*nc^2*z^4))/(72*(-1 + z)*z) + (216 + 5228*nc^2 + 6380*nc^4 + 
            48*nc^2*Pi^2 + 453*z - 2016*nc^2*z - 4053*nc^4*z + 54*Pi^2*z + 
            282*nc^2*Pi^2*z - 630*nc^4*Pi^2*z - 525*z^2 + 2548*nc^2*z^2 - 
            9509*nc^4*z^2 + 90*Pi^2*z^2 + 198*nc^2*Pi^2*z^2 - 
            78*nc^4*Pi^2*z^2 - 448*z^3 - 4848*nc^2*z^3 + 6984*nc^4*z^3 + 
            30*Pi^2*z^3 - 354*nc^2*Pi^2*z^3 + 690*nc^4*Pi^2*z^3 + 309*z^4 - 
            7776*nc^2*z^4 + 2753*nc^4*z^4 - 90*Pi^2*z^4 - 246*nc^2*Pi^2*z^4 + 
            150*nc^4*Pi^2*z^4 - 5*z^5 + 6864*nc^2*z^5 - 3307*nc^4*z^5 - 
            84*Pi^2*z^5 + 72*nc^2*Pi^2*z^5 + 156*nc^4*Pi^2*z^5 + 
            216*z*Zeta[3] + 3240*nc^2*z*Zeta[3] - 3456*nc^4*z*Zeta[3] - 
            648*z^2*Zeta[3] - 1728*nc^2*z^2*Zeta[3] - 216*nc^4*z^2*Zeta[3] - 
            216*z^3*Zeta[3] - 3240*nc^2*z^3*Zeta[3] + 3456*nc^4*z^3*Zeta[3] + 
            648*z^4*Zeta[3] + 1728*nc^2*z^4*Zeta[3] + 216*nc^4*z^4*Zeta[3])/
           (1728*nc^2*(-1 + z)*z*(1 + z))))) + 
    PlusD[1 - z, 0]*(Lb^3*((-11*Lomega*nc^3)/12 - (Lomega^2*nc^3)/2 + 
        (nc^3*(-11 + 6*Pi)*(11 + 6*Pi))/432) + 
      Lb^2*((Lomega*nc^3*(-67 + 3*Pi^2))/18 + (nc^3*(-890 + 33*Pi^2))/432) + 
      nf^2*((-25*Lb*nc)/324 - (5*Lb^2*nc)/108 - (Lb^3*nc)/108 - 
        (nc*(58 + 81*Zeta[3]))/1458) + 
      Lb*(-(nc^3*(77515 - 4020*Pi^2 + 198*Pi^4 - 35640*Zeta[3]))/12960 + 
        (Lomega*nc^3*(-202 + 189*Zeta[3]))/54) + 
      nf*(Lb^3*((11*nc^2)/108 + (Lomega*nc^2)/6) + 
        Lb^2*((5*Lomega*nc^2)/9 + (-27 + 605*nc^2 - 12*nc^2*Pi^2)/864) + 
        (-230985 + 857245*nc^2 - 12360*nc^2*Pi^2 + 648*Pi^4 - 108*nc^2*Pi^4 + 
          123120*Zeta[3] - 367200*nc^2*Zeta[3])/466560 + 
        Lb*((14*Lomega*nc^2)/27 + (-1485 + 9689*nc^2 - 240*nc^2*Pi^2 + 
            1296*Zeta[3] - 1296*nc^2*Zeta[3])/5184)) + 
      (nc^3*(-1485145 + 47940*Pi^2 + 2079*Pi^4 + 1664280*Zeta[3] - 
         35640*Pi^2*Zeta[3] - 699840*Zeta[5]))/233280) + 
    delta[1 - z]*(Lb^2*(-(Lomega^2*nc^3*(-67 + 3*Pi^2))/36 + 
        (nc^3*Pi^2*(-67 + 3*Pi^2))/216 - (Lomega*nc^3*(-890 + 33*Pi^2))/
         432) + Lb^3*((11*Lomega^2*nc^3)/24 + (Lomega^3*nc^3)/6 - 
        (Lomega*nc^3*(-11 + 6*Pi)*(11 + 6*Pi))/432 - 
        (nc^3*(11*Pi^2 + 48*Zeta[3]))/144) + 
      nf^2*((25*Lb*Lomega*nc)/324 + (5*Lb^2*Lomega*nc)/108 + 
        (Lb^3*Lomega*nc)/108 + (Lomega*nc*(58 + 81*Zeta[3]))/1458) + 
      Lb*((Lomega*nc^3*(77515 - 4020*Pi^2 + 198*Pi^4 - 35640*Zeta[3]))/
         12960 - (Lomega^2*nc^3*(-202 + 189*Zeta[3]))/108 + 
        (nc^3*Pi^2*(-202 + 189*Zeta[3]))/648) + 
      nf*(Lb^3*((-11*Lomega*nc^2)/108 - (Lomega^2*nc^2)/12 + 
          (nc^2*Pi^2)/72) + Lb^2*((-5*Lomega^2*nc^2)/18 + (5*nc^2*Pi^2)/108 + 
          (Lomega*(27 - 605*nc^2 + 12*nc^2*Pi^2))/864) + 
        (Lomega*(230985 - 857245*nc^2 + 12360*nc^2*Pi^2 - 648*Pi^4 + 
           108*nc^2*Pi^4 - 123120*Zeta[3] + 367200*nc^2*Zeta[3]))/466560 + 
        Lb*((-7*Lomega^2*nc^2)/27 + (7*nc^2*Pi^2)/162 + 
          (Lomega*(1485 - 9689*nc^2 + 240*nc^2*Pi^2 - 1296*Zeta[3] + 
             1296*nc^2*Zeta[3]))/5184)) - 
      (Lomega*nc^3*(-1485145 + 47940*Pi^2 + 2079*Pi^4 + 1664280*Zeta[3] - 
         35640*Pi^2*Zeta[3] - 699840*Zeta[5]))/233280) + 
    (nc^3*(40467408 + 519600*Pi^2 - 263736*Pi^4 + 43902314*z + 
       540900*Pi^2*z - 580158*Pi^4*z - 11552892*z^2 - 653460*Pi^2*z^2 - 
       314793*Pi^4*z^2 - 24545480*z^3 - 1335900*Pi^2*z^3 + 65763*Pi^4*z^3 - 
       103672180*z^4 - 1386312*Pi^2*z^4 + 310896*Pi^4*z^4 - 87991722*z^5 - 
       69924*Pi^2*z^5 + 538056*Pi^4*z^5 + 74757664*z^6 + 1548540*Pi^2*z^6 + 
       353961*Pi^4*z^6 + 68634888*z^7 + 890844*Pi^2*z^7 + 60291*Pi^4*z^7 - 
       2448*Pi^2*z^8 + 11806560*Zeta[3] - 544320*Pi^2*Zeta[3] + 
       62517960*z*Zeta[3] - 628560*Pi^2*z*Zeta[3] + 98847540*z^2*Zeta[3] - 
       136080*Pi^2*z^2*Zeta[3] + 45051660*z^3*Zeta[3] - 
       1095120*Pi^2*z^3*Zeta[3] - 30454920*z^4*Zeta[3] - 
       1134000*Pi^2*z^4*Zeta[3] - 66102480*z^5*Zeta[3] - 
       492480*Pi^2*z^5*Zeta[3] - 62253900*z^6*Zeta[3] - 
       1244160*Pi^2*z^6*Zeta[3] - 23521860*z^7*Zeta[3] - 
       842400*Pi^2*z^7*Zeta[3] - 31609440*Zeta[5] - 67534560*z*Zeta[5] - 
       103109760*z^2*Zeta[5] - 127137600*z^3*Zeta[5] + 4432320*z^4*Zeta[5] + 
       115940160*z^5*Zeta[5] + 41640480*z^6*Zeta[5] - 9914400*z^7*Zeta[5]))/
     (466560*(-1 + z)*z*(1 + z)^3) + 
    nf*(Lb^3*(-(Lomega*(4 - 12*nc^2 + 3*z + 13*nc^2*z - 3*z^2 - 5*nc^2*z^2 - 
            4*z^3 + 12*nc^2*z^3))/(48*z) - (1056*nc^2 - 2464*nc^4 - 69*z - 
          942*nc^2*z + 2579*nc^4*z + 12*Pi^2*z - 72*nc^2*Pi^2*z + 
          60*nc^4*Pi^2*z + 69*z^2 + 942*nc^2*z^2 - 2227*nc^4*z^2 + 
          12*Pi^2*z^2 - 72*nc^2*Pi^2*z^2 + 60*nc^4*Pi^2*z^2 - 1056*nc^2*z^3 + 
          2464*nc^4*z^3)/(3456*nc^2*z)) + 
      Lb^2*(-(Lomega*(-13 - 20*nc^2 + 18*z + 31*nc^2*z - 27*z^2 - 
            2*nc^2*z^2 + 22*z^3 + 11*nc^2*z^3))/(36*z) + 
        (108 + 6244*nc^2 + 3408*nc^4 - 48*nc^2*Pi^2 + 48*nc^4*Pi^2 + 159*z + 
          478*nc^2*z - 1501*nc^4*z - 108*nc^2*Pi^2*z + 156*nc^4*Pi^2*z + 
          2556*nc^2*z^2 - 4868*nc^4*z^2 + 36*Pi^2*z^2 - 264*nc^2*Pi^2*z^2 + 
          228*nc^4*Pi^2*z^2 - 159*z^3 - 370*nc^2*z^3 - 919*nc^4*z^3 + 
          84*Pi^2*z^3 - 444*nc^2*Pi^2*z^3 + 360*nc^4*Pi^2*z^3 - 108*z^4 - 
          8692*nc^2*z^4 - 960*nc^4*z^4 + 48*Pi^2*z^4 - 240*nc^2*Pi^2*z^4 + 
          288*nc^4*Pi^2*z^4 + 216*z*Zeta[3] + 1296*nc^2*z*Zeta[3] - 
          1512*nc^4*z*Zeta[3] + 432*z^2*Zeta[3] - 432*nc^4*z^2*Zeta[3] + 
          216*z^3*Zeta[3] - 1296*nc^2*z^3*Zeta[3] + 1080*nc^4*z^3*Zeta[3])/
         (3456*nc^2*z*(1 + z))) + 
      Lb*((Lomega*(139 + 56*nc^2 + 270*z - 548*nc^2*z - 108*z^2 + 
           274*nc^2*z^2 - 301*z^3 + 124*nc^2*z^3))/(216*z) - 
        (-11880 + 103120*nc^2 - 39720*nc^4 - 5520*nc^2*Pi^2 + 
          13440*nc^4*Pi^2 - 12525*z - 362160*nc^2*z + 271985*nc^4*z + 
          2745*Pi^2*z + 1980*nc^2*Pi^2*z + 13575*nc^4*Pi^2*z - 36*Pi^4*z - 
          2160*nc^2*Pi^4*z + 954*nc^4*Pi^4*z + 44835*z^2 + 303230*nc^2*z^2 - 
          408085*nc^4*z^2 - 9000*Pi^2*z^2 - 30480*nc^2*Pi^2*z^2 + 
          19860*nc^4*Pi^2*z^2 + 144*Pi^4*z^2 - 1188*nc^2*Pi^4*z^2 + 
          342*nc^4*Pi^4*z^2 + 3975*z^3 + 229700*nc^2*z^3 - 143975*nc^4*z^3 - 
          1905*Pi^2*z^3 + 9000*nc^2*Pi^2*z^3 - 22035*nc^4*Pi^2*z^3 + 
          36*Pi^4*z^3 + 2160*nc^2*Pi^4*z^3 - 954*nc^4*Pi^4*z^3 - 32955*z^4 - 
          406350*nc^2*z^4 + 447805*nc^4*z^4 + 9000*Pi^2*z^4 + 
          36000*nc^2*Pi^2*z^4 - 30900*nc^4*Pi^2*z^4 - 144*Pi^4*z^4 + 
          1188*nc^2*Pi^4*z^4 - 342*nc^4*Pi^4*z^4 + 8550*z^5 + 
          132460*nc^2*z^5 - 128010*nc^4*z^5 - 840*Pi^2*z^5 - 
          10980*nc^2*Pi^2*z^5 + 6060*nc^4*Pi^2*z^5 + 8640*Zeta[3] - 
          12960*nc^2*Zeta[3] + 43200*nc^4*Zeta[3] + 22680*z*Zeta[3] - 
          209520*nc^2*z*Zeta[3] + 109080*nc^4*z*Zeta[3] + 14040*z^2*Zeta[3] - 
          89640*nc^2*z^2*Zeta[3] + 10800*nc^4*z^2*Zeta[3] - 
          5400*z^3*Zeta[3] + 131760*nc^2*z^3*Zeta[3] - 48600*nc^4*z^3*
           Zeta[3] - 22680*z^4*Zeta[3] + 102600*nc^2*z^4*Zeta[3] - 
          28080*nc^4*z^4*Zeta[3] - 17280*z^5*Zeta[3] + 77760*nc^2*z^5*
           Zeta[3] - 60480*nc^4*z^5*Zeta[3])/(51840*nc^2*(-1 + z)*z*
          (1 + z))) - (-517347 - 1123958*nc^2 + 463777*nc^4 - 
        43380*nc^2*Pi^2 + 19860*nc^4*Pi^2 + 2808*Pi^4 + 14004*nc^2*Pi^4 - 
        7092*nc^4*Pi^4 + 548829*z - 2596939*nc^2*z + 1929966*nc^4*z + 
        8100*Pi^2*z - 514140*nc^2*Pi^2*z + 306780*nc^4*Pi^2*z + 7398*Pi^4*z + 
        42660*nc^2*Pi^4*z - 39834*nc^4*Pi^4*z + 2597508*z^2 - 
        7848138*nc^2*z^2 + 6110142*nc^4*z^2 - 244755*Pi^2*z^2 - 
        979740*nc^2*Pi^2*z^2 + 546105*nc^4*Pi^2*z^2 + 891*Pi^4*z^2 + 
        48843*nc^2*Pi^4*z^2 - 58050*nc^4*Pi^4*z^2 - 601020*z^3 - 
        3184440*nc^2*z^3 + 1172120*nc^4*z^3 - 612765*Pi^2*z^3 + 
        12750*nc^2*Pi^2*z^3 - 70425*nc^4*Pi^2*z^3 - 9198*Pi^4*z^3 + 
        24894*nc^2*Pi^4*z^3 - 11772*nc^4*Pi^4*z^3 - 3642975*z^4 + 
        19557660*nc^2*z^4 - 14690525*nc^4*z^4 - 198522*Pi^2*z^4 + 
        1246782*nc^2*Pi^2*z^4 - 651708*nc^4*Pi^2*z^4 - 2844*Pi^4*z^4 - 
        15660*nc^2*Pi^4*z^4 + 39942*nc^4*Pi^4*z^4 - 444447*z^5 + 
        14649207*nc^2*z^5 - 9213048*nc^4*z^5 + 512586*Pi^2*z^5 + 
        670014*nc^2*Pi^2*z^5 - 277176*nc^4*Pi^2*z^5 + 3564*Pi^4*z^5 - 
        53730*nc^2*Pi^4*z^5 + 49788*nc^4*Pi^4*z^5 + 1562814*z^6 - 
        10585564*nc^2*z^6 + 8116606*nc^4*z^6 + 442665*Pi^2*z^6 - 
        229350*nc^2*Pi^2*z^6 + 89595*nc^4*Pi^2*z^6 - 855*Pi^4*z^6 - 
        47187*nc^2*Pi^4*z^6 + 41868*nc^4*Pi^4*z^6 + 496638*z^7 - 
        8867828*nc^2*z^7 + 6110962*nc^4*z^7 + 92079*Pi^2*z^7 - 
        171864*nc^2*Pi^2*z^7 + 44061*nc^4*Pi^2*z^7 - 1764*Pi^4*z^7 - 
        13824*nc^2*Pi^4*z^7 + 16110*nc^4*Pi^4*z^7 + 612*Pi^2*z^8 + 
        2448*nc^2*Pi^2*z^8 - 612*nc^4*Pi^2*z^8 + 278640*Zeta[3] + 
        385560*nc^2*Zeta[3] + 612360*nc^4*Zeta[3] + 1751220*z*Zeta[3] - 
        4483080*nc^2*z*Zeta[3] + 4621860*nc^4*z*Zeta[3] - 
        55080*Pi^2*z*Zeta[3] + 38880*nc^2*Pi^2*z*Zeta[3] + 
        16200*nc^4*Pi^2*z*Zeta[3] + 3920400*z^2*Zeta[3] - 
        13724640*nc^2*z^2*Zeta[3] + 8477460*nc^4*z^2*Zeta[3] - 
        106920*Pi^2*z^2*Zeta[3] + 142560*nc^2*Pi^2*z^2*Zeta[3] + 
        119880*nc^4*Pi^2*z^2*Zeta[3] + 2835000*z^3*Zeta[3] - 
        9425160*nc^2*z^3*Zeta[3] + 3288060*nc^4*z^3*Zeta[3] + 
        6480*Pi^2*z^3*Zeta[3] + 129600*nc^2*Pi^2*z^3*Zeta[3] + 
        174960*nc^4*Pi^2*z^3*Zeta[3] - 2012040*z^4*Zeta[3] + 
        5679720*nc^2*z^4*Zeta[3] - 4055400*nc^4*z^4*Zeta[3] + 
        110160*Pi^2*z^4*Zeta[3] - 77760*nc^2*Pi^2*z^4*Zeta[3] - 
        32400*nc^4*Pi^2*z^4*Zeta[3] - 4258980*z^5*Zeta[3] + 
        11686680*nc^2*z^5*Zeta[3] - 4443660*nc^4*z^5*Zeta[3] + 
        48600*Pi^2*z^5*Zeta[3] - 168480*nc^2*Pi^2*z^5*Zeta[3] - 
        191160*nc^4*Pi^2*z^5*Zeta[3] - 2187000*z^6*Zeta[3] + 
        7659360*nc^2*z^6*Zeta[3] - 2356020*nc^4*z^6*Zeta[3] - 
        3240*Pi^2*z^6*Zeta[3] - 64800*nc^2*Pi^2*z^6*Zeta[3] - 
        87480*nc^4*Pi^2*z^6*Zeta[3] - 327240*z^7*Zeta[3] + 
        2221560*nc^2*z^7*Zeta[3] - 787860*nc^4*z^7*Zeta[3] - 
        787320*z*Zeta[5] + 1049760*nc^2*z*Zeta[5] - 1370520*nc^4*z*Zeta[5] - 
        2536920*z^2*Zeta[5] + 4762800*nc^2*z^2*Zeta[5] - 
        6580440*nc^4*z^2*Zeta[5] - 1924560*z^3*Zeta[5] + 
        5326560*nc^2*z^3*Zeta[5] - 7678800*nc^4*z^3*Zeta[5] + 
        1574640*z^4*Zeta[5] - 2099520*nc^2*z^4*Zeta[5] + 
        2741040*nc^4*z^4*Zeta[5] + 2711880*z^5*Zeta[5] - 
        6376320*nc^2*z^5*Zeta[5] + 9049320*nc^4*z^5*Zeta[5] + 
        962280*z^6*Zeta[5] - 2663280*nc^2*z^6*Zeta[5] + 
        3839400*nc^4*z^6*Zeta[5])/(466560*nc^2*(-1 + z)*z*(1 + z)^3))
 
IIPTFF[g, q, 0] = 0
 
IIPTFF[g, q, 1] = -((-1 + z)*z)/2 + (Lb*(-1 + 2*z - 2*z^2))/4 + 
    ((1 - 2*z + 2*z^2)*H[0, z])/2
 
IIPTFF[g, q, 2] = nf*((5*Lb*(1 - 2*z + 2*z^2))/36 + (Lb^2*(1 - 2*z + 2*z^2))/
       24 + (56 - 9*Pi^2 - 136*z + 18*Pi^2*z + 136*z^2 - 18*Pi^2*z^2)/432) + 
    Lb^2*(-(Lomega*nc*(1 - 2*z + 2*z^2))/4 - 
      (-16*nc^2 - 3*z + 35*nc^2*z + 12*z^2 - 196*nc^2*z^2 + 212*nc^2*z^3)/
       (192*nc*z)) + Lb*(-(Lomega*nc*(-1 + z)*z)/2 + 
      (-24*nc^2 - 72*z + 56*nc^2*z + 6*Pi^2*z + 18*nc^2*Pi^2*z + 81*z^2 + 
        347*nc^2*z^2 - 12*Pi^2*z^2 - 12*nc^2*Pi^2*z^2 - 90*z^3 - 
        602*nc^2*z^3 + 12*Pi^2*z^3 + 36*nc^2*Pi^2*z^3)/(288*nc*z)) - 
    (nc*Pi^2*(1 + 2*z + 2*z^2)*H[-1, z])/48 + 
    (-(Lb^2*(-1 - 3*nc^2 + 2*z - 18*nc^2*z - 4*z^2 + 4*nc^2*z^2))/(32*nc) - 
      (-96*nc^2 - 72*z + 732*nc^2*z + 6*Pi^2*z + 54*nc^2*Pi^2*z + 657*z^2 + 
        2139*nc^2*z^2 - 12*Pi^2*z^2 - 108*nc^2*Pi^2*z^2 - 684*z^3 + 
        532*nc^2*z^3 + 12*Pi^2*z^3 + 108*nc^2*Pi^2*z^3)/(576*nc*z) + 
      nf*((-5 + 8*z - 8*z^2)/24 + (Lb*(-1 + 2*z - 2*z^2))/12) + 
      Lb*((Lomega*nc*(1 - 2*z + 2*z^2))/2 + (-32*nc^2 - 9*z + 65*nc^2*z - 
          12*z^2 - 172*nc^2*z^2 + 36*z^3 + 228*nc^2*z^3)/(96*nc*z)))*
     H[0, z] + (-(Lb^2*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/(16*nc) + 
      (Lb*(9 + 13*nc^2 - 18*z - 2*nc^2*z + 18*z^2 + 2*nc^2*z^2))/(48*nc) - 
      (-72 - 80*nc^2 + 9*Pi^2 + 9*nc^2*Pi^2 + 162*z + 202*nc^2*z - 
        18*Pi^2*z - 18*nc^2*Pi^2*z - 162*z^2 - 202*nc^2*z^2 + 18*Pi^2*z^2 + 
        18*nc^2*Pi^2*z^2)/(288*nc) + nf*((-5 + 16*z - 16*z^2)/72 + 
        (Lb*(-1 + 2*z - 2*z^2))/12))*H[1, z] + 
    ((nc*z*(1 + z))/4 + (Lb*nc*(1 + 2*z + 2*z^2))/4)*H[-1, 0, z] + 
    ((nf*(1 - 2*z + 2*z^2))/24 + (Lb*(-3 - 9*nc^2 + 6*z - 62*nc^2*z - 
         12*z^2 + 12*nc^2*z^2))/(16*nc) - (-128*nc^2 - 21*z + 197*nc^2*z - 
        156*z^2 - 124*nc^2*z^2 + 204*z^3 + 268*nc^2*z^3)/(192*nc*z))*
     H[0, 0, z] + ((Lb*(-1 + 5*nc^2)*(1 - 2*z + 2*z^2))/(8*nc) + 
      (nf*(1 - 2*z + 2*z^2))/8 - (9 + 13*nc^2 - 14*z - 14*nc^2*z + 14*z^2 + 
        14*nc^2*z^2)/(32*nc))*H[0, 1, z] + 
    ((3*Lb*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/(8*nc) + 
      (nf*(1 - 2*z + 2*z^2))/8 - (-16*nc^2 + 27*z + 63*nc^2*z - 90*z^2 - 
        90*nc^2*z^2 + 90*z^3 + 82*nc^2*z^3)/(96*nc*z))*H[1, 0, z] + 
    (-(Lb*(1 + nc^2)*(1 - 2*z + 2*z^2))/(8*nc) + (nf*(1 - 2*z + 2*z^2))/24 - 
      (9 + 13*nc^2 - 30*z - 38*nc^2*z + 30*z^2 + 38*nc^2*z^2)/(96*nc))*
     H[1, 1, z] - (nc*(1 + 2*z + 2*z^2)*H[-1, -1, 0, z])/4 - 
    (3*nc*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z])/8 - 
    (nc*(1 + 2*z + 2*z^2)*H[0, -1, 0, z])/4 - 
    ((-11 - 33*nc^2 + 22*z - 270*nc^2*z - 44*z^2 + 44*nc^2*z^2)*
      H[0, 0, 0, z])/(32*nc) - ((-1 + 11*nc^2)*(1 - 2*z + 2*z^2)*
      H[0, 0, 1, z])/(16*nc) - ((-9 + 15*nc^2 + 18*z - 38*nc^2*z - 18*z^2 + 
       30*nc^2*z^2)*H[0, 1, 0, z])/(16*nc) + 
    ((3 + nc^2)*(1 - 2*z + 2*z^2)*H[0, 1, 1, z])/(16*nc) - 
    ((-9 + 5*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, 0, z])/(16*nc) + 
    ((3 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, 1, z])/(16*nc) + 
    ((3 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 0, z])/(16*nc) + 
    ((1 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/(16*nc) + 
    (-592*nc^2 + 48*nc^2*Pi^2 - 1701*z - 3191*nc^2*z + 81*Pi^2*z + 
      45*nc^2*Pi^2*z + 2727*z^2 - 2171*nc^2*z^2 - 126*Pi^2*z^2 - 
      198*nc^2*Pi^2*z^2 - 1512*z^3 + 4608*nc^2*z^3 + 126*Pi^2*z^3 + 
      294*nc^2*Pi^2*z^3 + 864*z*Zeta[3] - 864*nc^2*z*Zeta[3] - 
      1728*z^2*Zeta[3] + 3024*nc^2*z^2*Zeta[3] + 1728*z^3*Zeta[3] - 
      1728*nc^2*z^3*Zeta[3])/(1728*nc*z)
 
IIPTFF[g, q, 3] = Lb^3*(-(Lomega^2*nc^2*(1 - 2*z + 2*z^2))/8 - 
      (Lomega*(-16*nc^2 - 3*z + 57*nc^2*z + 12*z^2 - 240*nc^2*z^2 + 
         256*nc^2*z^3))/(192*z) + (3232*nc^4 - 99*z + 216*nc^2*z - 
        5181*nc^4*z + 24*Pi^2*z - 24*nc^2*Pi^2*z - 192*nc^4*Pi^2*z + 18*z^2 - 
        1404*nc^2*z^2 + 29370*nc^4*z^2 - 48*Pi^2*z^2 + 336*nc^2*Pi^2*z^2 - 
        1056*nc^4*Pi^2*z^2 + 360*nc^2*z^3 - 29416*nc^4*z^3 + 96*Pi^2*z^3 - 
        288*nc^2*Pi^2*z^3 + 192*nc^4*Pi^2*z^3)/(13824*nc^2*z)) - 
    ((11 + 107*nc^2)*Pi^2*(1 + 2*z + 2*z^2)*H[-1, -1, -1, z])/288 + 
    (-(Lb^2*(1 - 2*nc^2 + 5*nc^4)*(1 + 2*z + 2*z^2))/(16*nc^2) - 
      (320*nc^4 + 648*z + 351*nc^2*z + 1211*nc^4*z + 12*Pi^2*z - 
        51*nc^2*Pi^2*z + 105*nc^4*Pi^2*z + 1152*z^2 + 90*nc^2*z^2 + 
        4546*nc^4*z^2 + 24*Pi^2*z^2 - 102*nc^2*Pi^2*z^2 + 210*nc^4*Pi^2*z^2 + 
        504*z^3 - 315*nc^2*z^3 + 5193*nc^4*z^3 + 24*Pi^2*z^3 - 
        102*nc^2*Pi^2*z^3 + 210*nc^4*Pi^2*z^3)/(1728*nc^2*z) + 
      nf*(-(Lb*nc*(1 + 2*z + 2*z^2))/24 + (nc*(25 + 26*z + 26*z^2))/216) + 
      Lb*(-(Lomega*nc^2*(1 + 2*z + 2*z^2))/4 - 
        (48 + 9*nc^2 + 77*nc^4 + 84*z + 172*nc^4*z + 36*z^2 - 36*nc^2*z^2 + 
          100*nc^4*z^2)/(96*nc^2)))*H[-1, -1, 0, z] - 
    ((-5 + 39*nc^2)*Pi^2*(1 + 2*z + 2*z^2)*H[-1, 0, -1, z])/288 + 
    ((Lb^2*(1 - 3*nc^2 + 8*nc^4)*(1 + 2*z + 2*z^2))/(32*nc^2) + 
      (3344*nc^4 - 7344*z - 2799*nc^2*z + 14017*nc^4*z - 192*Pi^2*z + 
        312*nc^2*Pi^2*z + 1602*nc^4*Pi^2*z - 8568*z^2 - 198*nc^2*z^2 + 
        17558*nc^4*z^2 - 384*Pi^2*z^2 + 624*nc^2*Pi^2*z^2 + 
        3204*nc^4*Pi^2*z^2 - 1656*z^3 + 423*nc^2*z^3 + 2251*nc^4*z^3 - 
        384*Pi^2*z^3 + 732*nc^2*Pi^2*z^3 + 2988*nc^4*Pi^2*z^3)/
       (3456*nc^2*z) + nf*((5*Lb*nc*(1 + 2*z + 2*z^2))/48 + 
        (24 - 162*z - 11*nc^2*z + 26*nc^2*z^2 + 186*z^3 + 152*nc^2*z^3)/
         (432*nc*z)) + Lb*((-3*Lomega*nc^2*(1 + 2*z + 2*z^2))/8 - 
        (112*nc^4 + 24*z - 69*nc^2*z - 229*nc^4*z + 96*z^2 - 168*nc^2*z^2 + 
          496*nc^4*z^2 + 72*z^3 - 36*nc^2*z^3 + 884*nc^4*z^3)/(192*nc^2*z)))*
     H[-1, 0, 0, z] + ((Lb^2*(-1 + 3*nc^2)*(1 + 2*z + 2*z^2))/16 + 
      (Lb*(8*nc^2 - 9*z + 53*nc^2*z - 18*z^2 + 106*nc^2*z^2 - 18*z^3 + 
         48*nc^2*z^3))/(48*z) + (-232*nc^2 - 126*z + 656*nc^2*z + 36*Pi^2*z + 
        99*nc^2*Pi^2*z - 342*z^2 + 268*nc^2*z^2 + 72*Pi^2*z^2 + 
        198*nc^2*Pi^2*z^2 - 360*z^3 - 780*nc^2*z^3 + 90*Pi^2*z^3 + 
        162*nc^2*Pi^2*z^3)/(864*z) + nf*((Lb*nc*(1 + 2*z + 2*z^2))/12 + 
        (nc*(5 + 16*z + 16*z^2))/108))*H[-1, 0, 1, z] - 
    (Pi^2*(9 + 49*nc^2 + 18*z + 242*nc^2*z + 14*z^2 + 94*nc^2*z^2)*
      H[0, -1, -1, z])/576 + 
    ((Lb^2*(1 - 2*nc^2 - 7*nc^4 + 2*z - 4*nc^2*z + 34*nc^4*z + 4*z^2 - 
         8*nc^2*z^2 + 4*nc^4*z^2))/(32*nc^2) + 
      (1520*nc^4 + 696*nc^2*z + 4160*nc^4*z - 30*Pi^2*z + 177*nc^2*Pi^2*z + 
        387*nc^4*Pi^2*z - 2520*z^2 - 1206*nc^2*z^2 - 2170*nc^4*z^2 - 
        132*Pi^2*z^2 + 282*nc^2*Pi^2*z^2 + 438*nc^4*Pi^2*z^2 + 1008*z^3 - 
        1521*nc^2*z^3 + 4459*nc^4*z^3 - 48*Pi^2*z^3 + 294*nc^2*Pi^2*z^3 + 
        774*nc^4*Pi^2*z^3)/(1728*nc^2*z) + 
      nf*((Lb*(3 + 4*nc^2 - 6*z + 4*nc^2*z + 2*z^2 + 8*nc^2*z^2))/(24*nc) + 
        (8 + 9*z + 35*nc^2*z - 72*z^2 + 2*nc^2*z^2 + 21*z^3 + 97*nc^2*z^3)/
         (216*nc*z)) + Lb*(-(Lomega*nc^2*(1 + 2*z + 2*z^2))/4 - 
        (64*nc^4 - 33*z - 45*nc^2*z + 94*nc^4*z + 24*z^2 - 24*nc^2*z^2 + 
          286*nc^4*z^2 - 36*z^3 + 36*nc^2*z^3 + 360*nc^4*z^3)/(96*nc^2*z)))*
     H[0, -1, 0, z] + (Pi^2*(8 + 27*nc^2 + 121*nc^4 - 8*z + 30*nc^2*z + 
       50*nc^4*z + 16*z^2 + 34*nc^2*z^2 + 258*nc^4*z^2)*H[0, 0, -1, z])/
     (576*nc^2) + ((7*nf^2*(1 - 2*z + 2*z^2))/144 + 
      (Lb^2*(1 + 2*nc^2 + 13*nc^4 - 4*z + 24*nc^2*z - 180*nc^4*z + 8*z^2 - 
         16*nc^2*z^2 + 8*nc^4*z^2))/(32*nc^2) - 
      (117248*nc^4 - 5229*z - 14456*nc^2*z + 98925*nc^4*z + 1068*Pi^2*z + 
        1992*nc^2*Pi^2*z + 4308*nc^4*Pi^2*z - 30375*z^2 - 119272*nc^2*z^2 + 
        93575*nc^4*z^2 - 2796*Pi^2*z^2 + 11064*nc^2*Pi^2*z^2 + 
        1836*nc^4*Pi^2*z^2 - 56214*z^3 - 95580*nc^2*z^3 - 44166*nc^4*z^3 + 
        408*Pi^2*z^3 + 13680*nc^2*Pi^2*z^3 - 984*nc^4*Pi^2*z^3 - 31068*z^4 + 
        8156*nc^2*z^4 - 157144*nc^4*z^4 + 4272*Pi^2*z^4 + 
        4608*nc^2*Pi^2*z^4 + 1488*nc^4*Pi^2*z^4)/(13824*nc^2*z*(1 + z)) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(-1 + 2*z))/(8*nc) + 
        (Lb*(-33 - 3*nc^2 - 27*z - 69*nc^2*z - 34*z^2 + 34*nc^2*z^2))/
         (96*nc) - (640 - 1536*nc^2 + 7217*z - 889*nc^2*z + 1034*z^2 + 
          2198*nc^2*z^2 + 6812*z^3 + 5004*nc^2*z^3)/(3456*nc*z)) + 
      Lb*((Lomega*(11 + 33*nc^2 - 22*z + 270*nc^2*z + 44*z^2 - 44*nc^2*z^2))/
         32 - (-768*nc^4 + 21*z - 321*nc^2*z - 732*nc^4*z - 417*z^2 + 
          192*nc^2*z^2 - 7431*nc^4*z^2 - 540*z^3 - 1564*nc^2*z^3 + 
          1808*nc^4*z^3)/(384*nc^2*z)))*H[0, 0, 0, z] + 
    ((5*nf^2*(1 - 2*z + 2*z^2))/144 + 
      (Lb^2*(5 - 8*nc^2 - 45*nc^4 - 10*z + 72*nc^2*z - 270*nc^4*z + 20*z^2 - 
         64*nc^2*z^2 + 44*nc^4*z^2))/(64*nc^2) + 
      (1536*nc^2 - 2752*nc^4 - 189*z + 7142*nc^2*z + 34227*nc^4*z - 
        216*Pi^2*z + 360*nc^2*Pi^2*z + 756*nc^4*Pi^2*z - 6822*z^2 + 
        28544*nc^2*z^2 + 72022*nc^4*z^2 + 864*Pi^2*z^2 - 3744*nc^2*Pi^2*z^2 - 
        3240*nc^4*Pi^2*z^2 + 5058*z^3 + 940*nc^2*z^3 + 4098*nc^4*z^3 - 
        816*Pi^2*z^3 + 1608*nc^2*Pi^2*z^3 + 1848*nc^4*Pi^2*z^3)/
       (6912*nc^2*z) + nf*((Lb*(-4 + nc^2 + 8*z - 36*nc^2*z - 11*z^2 + 
           15*nc^2*z^2))/(24*nc) - (-192*nc^2 + 136*z + 165*nc^2*z - 
          539*z^2 + 569*nc^2*z^2 + 617*z^3 + 163*nc^2*z^3)/(864*nc*z)) + 
      Lb*(-(Lomega*(-1 + 11*nc^2)*(1 - 2*z + 2*z^2))/16 - 
        (64*nc^2 - 192*nc^4 - 15*z - 278*nc^2*z + 359*nc^4*z + 51*z^2 - 
          104*nc^2*z^2 - 993*nc^4*z^2 - 162*z^3 - 124*nc^2*z^3 + 
          1286*nc^4*z^3)/(192*nc^2*z)))*H[0, 0, 1, z] + 
    ((5*nf^2*(1 - 2*z + 2*z^2))/144 + 
      (Lb^2*(3 - 2*nc^2 + 3*nc^4 - 6*z + 40*nc^2*z - 66*nc^4*z + 10*z^2 - 
         24*nc^2*z^2 + 30*nc^4*z^2))/(32*nc^2) + 
      (2016*nc^2 - 9920*nc^4 + 207*z - 22*nc^2*z + 32027*nc^4*z - 
        630*Pi^2*z - 192*nc^2*Pi^2*z + 1986*nc^4*Pi^2*z - 13761*z^2 - 
        6674*nc^2*z^2 + 110447*nc^4*z^2 + 918*Pi^2*z^2 - 816*nc^2*Pi^2*z^2 - 
        5346*nc^4*Pi^2*z^2 - 342*z^3 - 10250*nc^2*z^3 + 145484*nc^4*z^3 + 
        276*Pi^2*z^3 - 888*nc^2*Pi^2*z^3 - 2292*nc^4*Pi^2*z^3 + 13626*z^4 - 
        5290*nc^2*z^4 + 77308*nc^4*z^4 - 1272*Pi^2*z^4 - 264*nc^2*Pi^2*z^4 + 
        5040*nc^4*Pi^2*z^4)/(6912*nc^2*z*(1 + z)) + 
      nf*((Lb*(-11 + 9*nc^2 + 22*z - 66*nc^2*z - 24*z^2 + 32*nc^2*z^2))/
         (48*nc) - (-240*nc^2 + 388*z - 103*nc^2*z - 839*z^2 - 199*nc^2*z^2 + 
          925*z^3 + 507*nc^2*z^3)/(864*nc*z)) + 
      Lb*((Lomega*(9 - 15*nc^2 - 18*z + 38*nc^2*z + 18*z^2 - 30*nc^2*z^2))/
         16 - (96*nc^2 - 160*nc^4 + 9*z - 296*nc^2*z + 231*nc^4*z + 81*z^2 + 
          448*nc^2*z^2 - 1713*nc^4*z^2 - 198*z^3 - 604*nc^2*z^3 + 
          1426*nc^4*z^3)/(192*nc^2*z)))*H[0, 1, 0, z] + 
    ((7*nf^2*(1 - 2*z + 2*z^2))/144 + 
      (Lb^2*(5 - 12*nc^2 + 47*nc^4 - 10*z + 48*nc^2*z - 70*nc^4*z + 12*z^2 - 
         32*nc^2*z^2 + 84*nc^4*z^2))/(64*nc^2) + 
      (672*nc^2 + 1760*nc^4 + 495*z + 2446*nc^2*z + 5879*nc^4*z - 
        210*Pi^2*z - 48*nc^2*Pi^2*z + 354*nc^4*Pi^2*z - 4716*z^2 - 
        9668*nc^2*z^2 + 14768*nc^4*z^2 + 564*Pi^2*z^2 + 96*nc^2*Pi^2*z^2 - 
        660*nc^4*Pi^2*z^2 + 4482*z^3 + 6924*nc^2*z^3 + 8186*nc^4*z^3 - 
        384*Pi^2*z^3 + 192*nc^2*Pi^2*z^3 + 384*nc^4*Pi^2*z^3)/(6912*nc^2*z) + 
      nf*((Lb*(-7 + 13*nc^2 + 14*z - 38*nc^2*z - 14*z^2 + 30*nc^2*z^2))/
         (48*nc) - (-48*nc^2 + 248*z + 259*nc^2*z - 481*z^2 - 467*nc^2*z^2 + 
          495*z^3 + 527*nc^2*z^3)/(864*nc*z)) + 
      Lb*((Lomega*(3 + nc^2)*(1 - 2*z + 2*z^2))/16 - 
        (32*nc^2 + 32*nc^4 - 24*z - 4*nc^2*z + 160*nc^4*z + 75*z^2 + 
          62*nc^2*z^2 - 257*nc^4*z^2 - 108*z^3 - 146*nc^2*z^3 + 202*nc^4*z^3)/
         (192*nc^2*z)))*H[0, 1, 1, z] + 
    ((Lb^2*(5 - 15*nc^2 + 16*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      (5*nf^2*(1 - 2*z + 2*z^2))/144 + (3264*nc^2 - 13680*nc^4 + 10305*z + 
        3534*nc^2*z + 397*nc^4*z - 1332*Pi^2*z + 96*nc^2*Pi^2*z + 
        2436*nc^4*Pi^2*z - 5859*z^2 - 2598*nc^2*z^2 - 35515*nc^4*z^2 + 
        1332*Pi^2*z^2 - 96*nc^2*Pi^2*z^2 - 2436*nc^4*Pi^2*z^2 - 3258*z^3 + 
        6228*nc^2*z^3 - 17994*nc^4*z^3 + 12906*z^4 + 9528*nc^2*z^4 + 
        32030*nc^4*z^4 - 2664*Pi^2*z^4 + 192*nc^2*Pi^2*z^4 + 
        4872*nc^4*Pi^2*z^4)/(6912*nc^2*z*(1 + z)) + 
      nf*((Lb*(-21 + 55*nc^2)*(1 - 2*z + 2*z^2))/(96*nc) - 
        (-8 - 264*nc^2 + 414*z - 76*nc^2*z - 849*z^2 - 847*nc^2*z^2 + 
          941*z^3 + 889*nc^2*z^3)/(864*nc*z)) + 
      Lb*(-(Lomega*(-9 + 5*nc^2)*(1 - 2*z + 2*z^2))/16 - 
        (176*nc^2 - 176*nc^4 - 243*z - 108*nc^2*z + 823*nc^4*z + 432*z^2 + 
          1344*nc^2*z^2 - 2372*nc^4*z^2 - 396*z^3 - 1244*nc^2*z^3 + 
          2512*nc^4*z^3)/(384*nc^2*z)))*H[1, 0, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-5 + 11*nc^2)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      (7*nf^2*(1 - 2*z + 2*z^2))/144 + (1344*nc^2 + 1376*nc^4 + 3501*z + 
        3386*nc^2*z + 4365*nc^4*z - 576*Pi^2*z + 156*nc^2*Pi^2*z + 
        1020*nc^4*Pi^2*z - 7740*z^2 - 7180*nc^2*z^2 + 984*nc^4*z^2 + 
        1152*Pi^2*z^2 - 312*nc^2*Pi^2*z^2 - 2040*nc^4*Pi^2*z^2 + 7974*z^3 + 
        9964*nc^2*z^3 - 6098*nc^4*z^3 - 1152*Pi^2*z^3 + 312*nc^2*Pi^2*z^3 + 
        2040*nc^4*Pi^2*z^3)/(6912*nc^2*z) + 
      nf*((Lb*(-11 + 15*nc^2)*(1 - 2*z + 2*z^2))/(48*nc) - 
        (-80*nc^2 + 328*z + 168*nc^2*z - 689*z^2 - 573*nc^2*z^2 + 683*z^3 + 
          665*nc^2*z^3)/(864*nc*z)) + 
      Lb*((Lomega*(3 + nc^2)*(1 - 2*z + 2*z^2))/16 - 
        (20*nc^2 - 4*nc^4 - 39*z - 22*nc^2*z + 117*nc^4*z + 75*z^2 + 
          113*nc^2*z^2 - 108*nc^4*z^2 - 81*z^3 - 124*nc^2*z^3 + 97*nc^4*z^3)/
         (96*nc^2*z)))*H[1, 0, 1, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-5 + 11*nc^2)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      (7*nf^2*(1 - 2*z + 2*z^2))/144 + (1344*nc^2 - 3808*nc^4 + 5337*z + 
        5716*nc^2*z + 5931*nc^4*z - 468*Pi^2*z - 456*nc^2*Pi^2*z + 
        1164*nc^4*Pi^2*z - 4707*z^2 - 3976*nc^2*z^2 - 16069*nc^4*z^2 + 
        468*Pi^2*z^2 + 456*nc^2*Pi^2*z^2 - 1164*nc^4*Pi^2*z^2 - 630*z^3 + 
        2226*nc^2*z^3 - 6200*nc^4*z^3 + 9414*z^4 + 10790*nc^2*z^4 + 
        19824*nc^4*z^4 - 936*Pi^2*z^4 - 912*nc^2*Pi^2*z^4 + 
        2328*nc^4*Pi^2*z^4)/(6912*nc^2*z*(1 + z)) + 
      nf*((Lb*(-3 + 4*nc^2)*(1 - 2*z + 2*z^2))/(12*nc) - 
        (-112*nc^2 + 356*z + 332*nc^2*z - 757*z^2 - 805*nc^2*z^2 + 751*z^3 + 
          737*nc^2*z^3)/(864*nc*z)) + 
      Lb*((Lomega*(3 + nc^2)*(1 - 2*z + 2*z^2))/16 - 
        (40*nc^2 - 8*nc^4 - 99*z - 48*nc^2*z + 259*nc^4*z + 198*z^2 + 
          234*nc^2*z^2 - 272*nc^4*z^2 - 198*z^3 - 256*nc^2*z^3 + 
          238*nc^4*z^3)/(192*nc^2*z)))*H[1, 1, 0, z] + 
    ((-3*Lb^2*(1 + nc^2)*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/(32*nc^2) + 
      (5*nf^2*(1 - 2*z + 2*z^2))/144 - (-320*nc^2 - 672*nc^4 - 2241*z - 
        6206*nc^2*z - 4349*nc^4*z + 168*Pi^2*z + 408*nc^2*Pi^2*z + 
        240*nc^4*Pi^2*z + 4680*z^2 + 13492*nc^2*z^2 + 10012*nc^4*z^2 - 
        336*Pi^2*z^2 - 816*nc^2*Pi^2*z^2 - 480*nc^4*Pi^2*z^2 - 4518*z^3 - 
        14444*nc^2*z^3 - 10918*nc^4*z^3 + 336*Pi^2*z^3 + 816*nc^2*Pi^2*z^3 + 
        480*nc^4*Pi^2*z^3)/(6912*nc^2*z) + 
      nf*(-(Lb*(7 + nc^2)*(1 - 2*z + 2*z^2))/(48*nc) - 
        (-8*nc^2 + 193*z + 271*nc^2*z - 419*z^2 - 629*nc^2*z^2 + 413*z^3 + 
          649*nc^2*z^3)/(864*nc*z)) + 
      Lb*((Lomega*(1 + nc^2)*(1 - 2*z + 2*z^2))/16 + 
        (-4*nc^2 - 4*nc^4 + 27*z + 47*nc^2*z + 8*nc^4*z - 54*z^2 - 
          88*nc^2*z^2 - 10*nc^4*z^2 + 54*z^3 + 95*nc^2*z^3 + 17*nc^4*z^3)/
         (96*nc^2*z)))*H[1, 1, 1, z] + 
    ((Lb*(1 + 7*nc^2)*(1 + 2*z + 2*z^2))/8 - (nc*nf*(1 + 2*z + 2*z^2))/72 + 
      (16*nc^2 - 57*z + nc^2*z - 30*z^2 + 392*nc^2*z^2 - 36*z^3 + 
        492*nc^2*z^3)/(288*z))*H[-1, -1, -1, 0, z] + 
    ((Lb*(6 - 9*nc^2 + nc^4)*(1 + 2*z + 2*z^2))/(16*nc^2) + 
      (nc*nf*(1 + 2*z + 2*z^2))/6 - (40*nc^4 - 288*z - 105*nc^2*z + 
        309*nc^4*z - 576*z^2 + 9*nc^2*z^2 + 555*nc^4*z^2 - 288*z^3 + 
        186*nc^2*z^3 + 478*nc^4*z^3)/(288*nc^2*z))*H[-1, -1, 0, 0, z] + 
    ((-5*Lb*nc^2*(1 + 2*z + 2*z^2))/4 - (5*nc*nf*(1 + 2*z + 2*z^2))/72 - 
      (32*nc^2 - 33*z + 481*nc^2*z - 36*z^2 + 938*nc^2*z^2 - 48*z^3 + 
        424*nc^2*z^3)/(288*z))*H[-1, -1, 0, 1, z] + 
    ((Lb*(3 - 9*nc^2 + 4*nc^4)*(1 + 2*z + 2*z^2))/(16*nc^2) + 
      (nc*nf*(1 + 2*z + 2*z^2))/8 - (16*nc^4 - 144*z - 63*nc^2*z + 
        27*nc^4*z - 288*z^2 + 60*nc^2*z^2 - 18*nc^4*z^2 - 144*z^3 + 
        168*nc^2*z^3 + 124*nc^4*z^3)/(288*nc^2*z))*H[-1, 0, -1, 0, z] + 
    (-(Lb*(11 - 25*nc^2 + 50*nc^4)*(1 + 2*z + 2*z^2))/(32*nc^2) - 
      (17*nc*nf*(1 + 2*z + 2*z^2))/144 + (288*nc^4 - 216*z - 357*nc^2*z - 
        1003*nc^4*z - 276*z^2 - 462*nc^2*z^2 - 164*nc^4*z^2 - 60*z^3 + 
        228*nc^2*z^3 + 1168*nc^4*z^3)/(576*nc^2*z))*H[-1, 0, 0, 0, z] + 
    ((-3*Lb*(-1 + nc)*(1 + nc)*(1 + 2*z + 2*z^2))/16 - 
      (5*nc*nf*(1 + 2*z + 2*z^2))/48 - (48*nc^2 - 57*z + 161*nc^2*z - 
        120*z^2 + 378*nc^2*z^2 - 108*z^3 + 200*nc^2*z^3)/(192*z))*
     H[-1, 0, 0, 1, z] + (-(Lb*(-3 + 4*nc^2)*(1 + 2*z + 2*z^2))/8 - 
      (7*nc*nf*(1 + 2*z + 2*z^2))/72 - (48*nc^2 - 51*z + 275*nc^2*z - 
        168*z^2 + 718*nc^2*z^2 - 180*z^3 + 400*nc^2*z^3)/(288*z))*
     H[-1, 0, 1, 0, z] + ((Lb*(1 + nc^2)*(1 + 2*z + 2*z^2))/8 - 
      (nc*nf*(1 + 2*z + 2*z^2))/36 - (8*nc^2 - 9*z + 53*nc^2*z - 30*z^2 + 
        82*nc^2*z^2 - 30*z^3 + 24*nc^2*z^3)/(144*z))*H[-1, 0, 1, 1, z] + 
    ((nc*nf*(1 + 2*z + 2*z^2))/8 + (40 - 11*nc^2 + 53*nc^4 + 56*z - 
        6*nc^2*z + 56*nc^4*z + 8*z^2 - 24*nc^2*z^2)/(96*nc^2) + 
      (Lb*(-5*nc^2 + 7*nc^4 + 4*z - 6*nc^2*z + 30*nc^4*z - 8*nc^2*z^2 + 
         16*nc^4*z^2))/(16*nc^2))*H[0, -1, -1, 0, z] + 
    (-(nf*(18 + 17*nc^2 - 36*z + 10*nc^2*z + 12*z^2 + 34*nc^2*z^2))/(72*nc) - 
      (Lb*(6 - 15*nc^2 - 29*nc^4 + 16*z - 26*nc^2*z + 166*nc^4*z + 24*z^2 - 
         44*nc^2*z^2 + 12*nc^4*z^2))/(32*nc^2) + 
      (336*nc^4 - 222*z - 270*nc^2*z + 77*nc^4*z + 96*z^2 - 144*nc^2*z^2 + 
        1090*nc^4*z^2 - 192*z^3 + 210*nc^2*z^3 + 1836*nc^4*z^3)/(288*nc^2*z))*
     H[0, -1, 0, 0, z] + ((-5*nc*nf*(1 + 2*z + 2*z^2))/72 + 
      (Lb*(1 + 3*nc^2 + 2*z - 2*nc^2*z + 2*z^2 + 6*nc^2*z^2))/8 + 
      (-96*nc^2 + 51*z - 199*nc^2*z + 102*z^2 - 548*nc^2*z^2 + 108*z^3 + 
        208*nc^2*z^3)/(288*z))*H[0, -1, 0, 1, z] + 
    (-(nf*(12 + 13*nc^2 - 48*z + 10*nc^2*z + 8*z^2 + 26*nc^2*z^2))/(72*nc) - 
      (Lb*(-1 - 6*nc^2 - 12*nc^4 + 6*z - 12*nc^2*z + 116*nc^4*z - 
         20*nc^2*z^2 + 20*nc^4*z^2))/(16*nc^2) - 
      (-352*nc^4 + 72*z + 51*nc^2*z - 265*nc^4*z + 36*z^2 - 126*nc^2*z^2 - 
        940*nc^4*z^2 + 60*z^3 - 336*nc^2*z^3 + 44*nc^4*z^3)/(288*nc^2*z))*
     H[0, 0, -1, 0, z] + 
    (-(Lb*(19 + 38*nc^2 + 247*nc^4 - 126*z + 564*nc^2*z - 4454*nc^4*z + 
          152*z^2 - 304*nc^2*z^2 + 152*nc^4*z^2))/(128*nc^2) + 
      (-5888*nc^4 + 105*z - 1274*nc^2*z - 12879*nc^4*z - 1146*z^2 - 
        6228*nc^2*z^2 - 33562*nc^4*z^2 - 6159*z^3 - 12658*nc^2*z^3 - 
        41595*nc^4*z^3 - 8460*z^4 - 11368*nc^2*z^4 - 4220*nc^4*z^4 - 
        3552*z^5 - 3754*nc^2*z^5 + 10714*nc^4*z^5)/(1152*nc^2*z*(1 + z)^2) + 
      nf*((-19*Lb*(-1 + nc)*(1 + nc)*(-1 + 2*z))/(32*nc) - 
        (-17 - 5*nc^2 - 23*z + 77*nc^2*z - 34*z^2 + 34*nc^2*z^2)/(72*nc)))*
     H[0, 0, 0, 0, z] + 
    (-(nf*(-32 - 6*nc^2 + 64*z - 384*nc^2*z - 93*z^2 + 117*nc^2*z^2))/
       (144*nc) - (Lb*(17 - 32*nc^2 - 147*nc^4 - 34*z + 248*nc^2*z - 
         1050*nc^4*z + 68*z^2 - 208*nc^2*z^2 + 188*nc^4*z^2))/(64*nc^2) + 
      (768*nc^2 - 1408*nc^4 - 195*z - 2398*nc^2*z + 4353*nc^4*z + 408*z^2 - 
        1648*nc^2*z^2 - 5796*nc^4*z^2 - 1500*z^3 - 2232*nc^2*z^3 + 
        10780*nc^4*z^3)/(1152*nc^2*z))*H[0, 0, 0, 1, z] + 
    (-(nf*(-36 - 12*nc^2 + 72*z - 328*nc^2*z - 93*z^2 + 81*nc^2*z^2))/
       (144*nc) - (Lb*(27 - 59*nc^4 - 54*z + 416*nc^2*z - 794*nc^4*z + 
         100*z^2 - 216*nc^2*z^2 + 196*nc^4*z^2))/(64*nc^2) + 
      (576*nc^2 - 1024*nc^4 - 42*z - 450*nc^2*z - 1538*nc^4*z + 816*z^2 - 
        3186*nc^2*z^2 - 6212*nc^4*z^2 + 420*z^3 - 4284*nc^2*z^3 - 
        8028*nc^4*z^3 - 1776*z^4 - 3582*nc^2*z^4 + 1656*nc^4*z^4 - 1338*z^5 - 
        1485*nc^2*z^5 + 3959*nc^4*z^5)/(576*nc^2*z*(1 + z)^2))*
     H[0, 0, 1, 0, z] + 
    (-(nf*(-19 + 44*nc^2 + 38*z - 180*nc^2*z - 41*z^2 + 119*nc^2*z^2))/
       (144*nc) - (Lb*(15 - 6*nc^2 + 103*nc^4 - 30*z + 148*nc^2*z - 
         118*nc^4*z + 44*z^2 - 56*nc^2*z^2 + 172*nc^4*z^2))/(64*nc^2) + 
      (192*nc^2 + 160*nc^4 - 69*z - 136*nc^2*z + 677*nc^4*z + 402*z^2 - 
        268*nc^2*z^2 - 1464*nc^4*z^2 - 540*z^3 - 266*nc^2*z^3 + 
        1338*nc^4*z^3)/(576*nc^2*z))*H[0, 0, 1, 1, z] + 
    (-(nf*(-34 + 61*nc^2 + 44*z - 334*nc^2*z - 65*z^2 + 163*nc^2*z^2))/
       (144*nc) - (Lb*(21 - 60*nc^2 + 93*nc^4 - 50*z + 344*nc^2*z - 
         442*nc^4*z + 52*z^2 - 232*nc^2*z^2 + 292*nc^4*z^2))/(64*nc^2) + 
      (528*nc^2 - 560*nc^4 - 222*z + 779*nc^2*z + 75*nc^4*z + 420*z^2 + 
        1176*nc^2*z^2 - 5098*nc^4*z^2 + 564*z^3 + 440*nc^2*z^3 - 
        8116*nc^4*z^3 - 1020*z^4 - 2028*nc^2*z^4 + 2306*nc^4*z^4 - 942*z^5 - 
        1579*nc^2*z^5 + 4653*nc^4*z^5)/(576*nc^2*z*(1 + z)^2))*
     H[0, 1, 0, 0, z] + 
    (-(nf*(-35 + 50*nc^2 + 70*z - 192*nc^2*z - 69*z^2 + 131*nc^2*z^2))/
       (144*nc) - (Lb*(11 - 35*nc^2 + 52*nc^4 - 22*z + 114*nc^2*z - 
         100*nc^4*z + 24*z^2 - 84*nc^2*z^2 + 100*nc^4*z^2))/(32*nc^2) + 
      (120*nc^2 + 48*nc^4 - 123*z - 106*nc^2*z + 631*nc^4*z + 276*z^2 + 
        407*nc^2*z^2 - 663*nc^4*z^2 - 318*z^3 - 462*nc^2*z^3 + 1138*nc^4*z^3)/
       (288*nc^2*z))*H[0, 1, 0, 1, z] + 
    (-(nf*(-39 + 70*nc^2 + 78*z - 192*nc^2*z - 77*z^2 + 131*nc^2*z^2))/
       (144*nc) - (Lb*(10 - 35*nc^2 + 53*nc^4 - 20*z + 114*nc^2*z - 
         102*nc^4*z + 20*z^2 - 84*nc^2*z^2 + 104*nc^4*z^2))/(32*nc^2) + 
      (240*nc^2 - 32*nc^4 - 300*z + 309*nc^2*z + 1149*nc^4*z - 12*z^2 + 
        552*nc^2*z^2 - 234*nc^4*z^2 + 192*z^3 - 38*nc^2*z^3 - 2352*nc^4*z^3 - 
        780*z^4 - 1624*nc^2*z^4 + 826*nc^4*z^4 - 684*z^5 - 1121*nc^2*z^5 + 
        1745*nc^4*z^5)/(576*nc^2*z*(1 + z)^2))*H[0, 1, 1, 0, z] + 
    (-(nf*(-23 + nc^2 + 46*z - 14*nc^2*z - 45*z^2 + 5*nc^2*z^2))/(144*nc) + 
      (Lb*(-3 + 8*nc^2 + 5*nc^4 + 6*z - 22*nc^2*z - 16*nc^4*z - 6*z^2 + 
         18*nc^2*z^2 + 12*nc^4*z^2))/(16*nc^2) + 
      (24*nc^2 + 32*nc^4 - 84*z - 154*nc^2*z + 32*nc^4*z + 162*z^2 + 
        299*nc^2*z^2 - 37*nc^4*z^2 - 174*z^3 - 318*nc^2*z^3 + 36*nc^4*z^3)/
       (288*nc^2*z))*H[0, 1, 1, 1, z] + 
    (-(Lb*(-3 + nc^2)*(1 - 2*z + 2*z^2))/(16*nc^2) + 
      (nc*nf*(1 - 2*z + 2*z^2))/18 - (-8*nc^4 - 42*z - 21*nc^2*z - 5*nc^4*z + 
        87*z^2 + 36*nc^2*z^2 - 71*nc^4*z^2 - 45*z^3 + 3*nc^2*z^3 + 
        88*nc^4*z^3)/(72*nc^2*z))*H[1, 0, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-30 + 43*nc^2)*(1 - 2*z + 2*z^2))/(32*nc^2) - 
      ((-5 + 29*nc^2)*nf*(1 - 2*z + 2*z^2))/(24*nc) + 
      (168*nc^2 - 280*nc^4 - 356*z - 45*nc^2*z + 897*nc^4*z + 764*z^2 + 
        656*nc^2*z^2 - 2924*nc^4*z^2 - 564*z^3 - 399*nc^2*z^3 + 
        3139*nc^4*z^3)/(192*nc^2*z))*H[1, 0, 0, 0, z] + 
    (-(Lb*(17 - 48*nc^2 + 7*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) - 
      ((-71 + 127*nc^2)*nf*(1 - 2*z + 2*z^2))/(288*nc) + 
      (528*nc^2 - 240*nc^4 - 687*z - 518*nc^2*z + 1873*nc^4*z + 1464*z^2 + 
        2332*nc^2*z^2 - 3656*nc^4*z^2 - 1524*z^3 - 2464*nc^2*z^3 + 
        3980*nc^4*z^3)/(1152*nc^2*z))*H[1, 0, 0, 1, z] + 
    (-(Lb*(25 - 60*nc^2 + 23*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) - 
      (5*(-23 + 37*nc^2)*nf*(1 - 2*z + 2*z^2))/(288*nc) + 
      (816*nc^2 - 592*nc^4 - 1035*z - 964*nc^2*z + 3011*nc^4*z + 2544*z^2 + 
        3140*nc^2*z^2 - 6076*nc^4*z^2 - 2508*z^3 - 2858*nc^2*z^3 + 
        6206*nc^4*z^3)/(1152*nc^2*z))*H[1, 0, 1, 0, z] + 
    ((Lb*(-11 + 16*nc^2 + 15*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) - 
      ((-59 + 19*nc^2)*nf*(1 - 2*z + 2*z^2))/(288*nc) - 
      (-144*nc^2 - 144*nc^4 + 507*z + 770*nc^2*z - 193*nc^4*z - 1116*z^2 - 
        1828*nc^2*z^2 - 52*nc^4*z^2 + 1104*z^3 + 1852*nc^2*z^3 + 
        124*nc^4*z^3)/(1152*nc^2*z))*H[1, 0, 1, 1, z] + 
    (-(Lb*(13 - 52*nc^2 + 11*nc^4)*(1 - 2*z + 2*z^2))/(32*nc^2) - 
      ((-85 + 161*nc^2)*nf*(1 - 2*z + 2*z^2))/(288*nc) + 
      (624*nc^2 - 336*nc^4 - 717*z - 496*nc^2*z + 2045*nc^4*z + 1560*z^2 + 
        2468*nc^2*z^2 - 4612*nc^4*z^2 - 1644*z^3 - 2558*nc^2*z^3 + 
        5338*nc^4*z^3)/(1152*nc^2*z))*H[1, 1, 0, 0, z] + 
    ((Lb*(-1 + 2*nc^2)*(3 + 2*nc^2)*(1 - 2*z + 2*z^2))/(8*nc^2) - 
      ((-59 + 27*nc^2)*nf*(1 - 2*z + 2*z^2))/(288*nc) + 
      (240*nc^2 + 48*nc^4 - 609*z - 992*nc^2*z + 33*nc^4*z + 1332*z^2 + 
        2500*nc^2*z^2 - 600*nc^4*z^2 - 1200*z^3 - 2344*nc^2*z^3 + 
        888*nc^4*z^3)/(1152*nc^2*z))*H[1, 1, 0, 1, z] + 
    ((Lb*(-5 + 8*nc^2 + 7*nc^4)*(1 - 2*z + 2*z^2))/(16*nc^2) - 
      ((-7 + 3*nc^2)*nf*(1 - 2*z + 2*z^2))/(32*nc) + 
      (112*nc^2 - 16*nc^4 - 163*z - 314*nc^2*z + 113*nc^4*z + 364*z^2 + 
        864*nc^2*z^2 - 376*nc^4*z^2 - 384*z^3 - 902*nc^2*z^3 + 438*nc^4*z^3)/
       (384*nc^2*z))*H[1, 1, 1, 0, z] + 
    ((Lb*(-3 + nc^2)*(1 + nc^2)*(1 - 2*z + 2*z^2))/(16*nc^2) + 
      (35*(1 + nc^2)*nf*(1 - 2*z + 2*z^2))/(288*nc) - 
      ((1 + nc^2)*(-16*nc^2 + 291*z + 467*nc^2*z - 636*z^2 - 1096*nc^2*z^2 + 
         624*z^3 + 1136*nc^2*z^3))/(1152*nc^2*z))*H[1, 1, 1, 1, z] - 
    ((1 + nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, -1, -1, 0, z])/6 + 
    (13*(1 + nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, 0, z])/96 + 
    ((7 + 103*nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, 1, z])/48 - 
    ((-7 + 17*nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, 0, -1, 0, z])/24 + 
    ((-52 + 23*nc^2 + 111*nc^4)*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 0, z])/
     (96*nc^2) + ((-5 + 91*nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 1, z])/
     96 + ((-11 + 65*nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 1, 0, z])/48 + 
    ((-1 + 3*nc^2)*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 1, 1, z])/12 - 
    ((-5 + 19*nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, -1, -1, 0, z])/24 - 
    ((-1 + nc)*(1 + nc)*(-18 + 19*nc^2)*(1 + 2*z + 2*z^2)*
      H[-1, 0, -1, 0, 0, z])/(48*nc^2) + 
    (5*nc^2*(1 + 2*z + 2*z^2)*H[-1, 0, -1, 0, 1, z])/12 + 
    ((-4 + 2*nc^2 + 7*nc^4)*(1 + 2*z + 2*z^2)*H[-1, 0, 0, -1, 0, z])/
     (12*nc^2) + ((81 - 126*nc^2 + 254*nc^4 + 162*z - 252*nc^2*z + 
       508*nc^4*z + 162*z^2 - 222*nc^2*z^2 + 448*nc^4*z^2)*
      H[-1, 0, 0, 0, 0, z])/(96*nc^2) - 
    ((9 + 37*nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, 1, z])/32 + 
    ((-51 + 68*nc^2 - 102*z + 136*nc^2*z - 84*z^2 + 100*nc^2*z^2)*
      H[-1, 0, 0, 1, 0, z])/96 - (3*(1 + nc^2)*(1 + 2*z + 2*z^2)*
      H[-1, 0, 0, 1, 1, z])/16 + 
    ((-3 - 20*nc^2 + 31*nc^4 - 6*z - 40*nc^2*z + 62*nc^4*z - 6*z^2 - 
       28*nc^2*z^2 + 38*nc^4*z^2)*H[-1, 0, 1, 0, 0, z])/(48*nc^2) - 
    ((2 + 7*nc^2)*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 0, 1, z])/12 + 
    ((-4 - 3*nc^2 - 8*z - 6*nc^2*z - 2*z^2 - 18*nc^2*z^2)*
      H[-1, 0, 1, 1, 0, z])/48 - ((1 + nc^2)*(1 + 2*z + 2*z^2)*
      H[-1, 0, 1, 1, 1, z])/24 + 
    ((-13 - 59*nc^2 - 26*z - 78*nc^2*z - 26*z^2 - 106*nc^2*z^2)*
      H[0, -1, -1, -1, 0, z])/48 - 
    ((24 - 77*nc^2 + 58*nc^4 + 96*z - 106*nc^2*z + 120*nc^4*z + 48*z^2 - 
       116*nc^2*z^2 + 124*nc^4*z^2)*H[0, -1, -1, 0, 0, z])/(96*nc^2) + 
    ((-2 - 5*nc^2 - 4*z + 82*nc^2*z - 6*z^2 - 6*nc^2*z^2)*
      H[0, -1, -1, 0, 1, z])/48 - 
    ((6 - 35*nc^2 + 24*nc^4 + 24*z - 58*nc^2*z + 76*nc^4*z + 12*z^2 - 
       64*nc^2*z^2 + 60*nc^4*z^2)*H[0, -1, 0, -1, 0, z])/(48*nc^2) + 
    ((24 - 59*nc^2 + 26*nc^4 + 70*z - 96*nc^2*z + 360*nc^4*z + 74*z^2 - 
       130*nc^2*z^2 + 152*nc^4*z^2)*H[0, -1, 0, 0, 0, z])/(48*nc^2) + 
    ((-16 - 39*nc^2 - 32*z - 50*nc^2*z - 26*z^2 - 90*nc^2*z^2)*
      H[0, -1, 0, 0, 1, z])/96 + 
    ((-18 + 11*nc^2 - 36*z + 50*nc^2*z - 38*z^2 + 26*nc^2*z^2)*
      H[0, -1, 0, 1, 0, z])/48 + 
    ((-3 - 7*nc^2 - 6*z - 6*nc^2*z - 6*z^2 - 14*nc^2*z^2)*
      H[0, -1, 0, 1, 1, z])/24 + 
    ((8 + 15*nc^2 - 3*nc^4 - 8*z + 6*nc^2*z - 22*nc^4*z + 16*z^2 + 
       10*nc^2*z^2 + 10*nc^4*z^2)*H[0, 0, -1, -1, 0, z])/(48*nc^2) + 
    ((-8 - 95*nc^2 - 201*nc^4 + 104*z - 166*nc^2*z + 1270*nc^4*z + 32*z^2 - 
       258*nc^2*z^2 + 94*nc^4*z^2)*H[0, 0, -1, 0, 0, z])/(96*nc^2) + 
    ((-3 - 31*nc^2 - 6*z - 18*nc^2*z - 6*z^2 - 62*nc^2*z^2)*
      H[0, 0, -1, 0, 1, z])/24 + 
    ((-10 - 23*nc^2 - 27*nc^4 + 36*z - 58*nc^2*z + 686*nc^4*z - 16*z^2 - 
       70*nc^2*z^2 + 122*nc^4*z^2)*H[0, 0, 0, -1, 0, z])/(48*nc^2) + 
    ((17*(-1 + nc)*(1 + nc)*nf*(-1 + 2*z))/(16*nc) + 
      (51 + 102*nc^2 + 663*nc^4 - 482*z + 1884*nc^2*z - 16018*nc^4*z + 
        408*z^2 - 816*nc^2*z^2 + 408*nc^4*z^2)/(192*nc^2))*
     H[0, 0, 0, 0, 0, z] + ((81 - 106*nc^2 - 429*nc^4 - 162*z + 1140*nc^2*z - 
       4686*nc^4*z + 324*z^2 - 688*nc^2*z^2 + 1228*nc^4*z^2)*
      H[0, 0, 0, 0, 1, z])/(192*nc^2) + 
    ((65 - 223*nc^4 - 130*z + 1260*nc^2*z - 2858*nc^4*z + 246*z^2 - 
       564*nc^2*z^2 + 518*nc^4*z^2)*H[0, 0, 0, 1, 0, z])/(96*nc^2) + 
    ((34 + 10*nc^2 + 149*nc^4 - 68*z + 384*nc^2*z - 226*nc^4*z + 108*z^2 - 
       102*nc^2*z^2 + 286*nc^4*z^2)*H[0, 0, 0, 1, 1, z])/(96*nc^2) + 
    ((43 - 57*nc^2 + 54*nc^4 - 94*z + 1038*nc^2*z - 1656*nc^4*z + 142*z^2 - 
       518*nc^2*z^2 + 524*nc^4*z^2)*H[0, 0, 1, 0, 0, z])/(96*nc^2) + 
    ((34 - 77*nc^2 + 186*nc^4 - 72*z + 506*nc^2*z - 356*nc^4*z + 92*z^2 - 
       248*nc^2*z^2 + 380*nc^4*z^2)*H[0, 0, 1, 0, 1, z])/(96*nc^2) + 
    ((30 - 73*nc^2 + 185*nc^4 - 56*z + 502*nc^2*z - 454*nc^4*z + 68*z^2 - 
       242*nc^2*z^2 + 362*nc^4*z^2)*H[0, 0, 1, 1, 0, z])/(96*nc^2) - 
    ((-17 + 40*nc^2 + 9*nc^4 + 34*z - 172*nc^2*z - 110*nc^4*z - 38*z^2 + 
       108*nc^2*z^2 + 50*nc^4*z^2)*H[0, 0, 1, 1, 1, z])/(96*nc^2) + 
    ((-2 + 4*nc^2 + 11*nc^4 + 10*z - 2*nc^2*z + 14*nc^4*z - 2*z^2 + 
       8*nc^2*z^2 + 14*nc^4*z^2)*H[0, 1, 0, -1, 0, z])/(24*nc^2) + 
    ((83 - 273*nc^2 + 165*nc^4 - 210*z + 970*nc^2*z - 1378*nc^4*z + 154*z^2 - 
       708*nc^2*z^2 + 618*nc^4*z^2)*H[0, 1, 0, 0, 0, z])/(96*nc^2) + 
    ((117 - 278*nc^2 + 169*nc^4 - 234*z + 964*nc^2*z - 586*nc^4*z + 244*z^2 - 
       596*nc^2*z^2 + 312*nc^4*z^2)*H[0, 1, 0, 0, 1, z])/(192*nc^2) + 
    ((185 - 514*nc^2 + 459*nc^4 - 370*z + 1580*nc^2*z - 1494*nc^4*z + 
       364*z^2 - 1104*nc^2*z^2 + 1028*nc^4*z^2)*H[0, 1, 0, 1, 0, z])/
     (192*nc^2) - ((-73 + 120*nc^2 + nc^4 + 146*z - 360*nc^2*z - 122*nc^4*z - 
       144*z^2 + 264*nc^2*z^2 + 24*nc^4*z^2)*H[0, 1, 0, 1, 1, z])/
     (192*nc^2) + ((79 - 314*nc^2 + 153*nc^4 - 142*z + 1100*nc^2*z - 
       770*nc^4*z + 140*z^2 - 680*nc^2*z^2 + 332*nc^4*z^2)*
      H[0, 1, 1, 0, 0, z])/(192*nc^2) - 
    ((-75 + 120*nc^2 + 69*nc^4 + 158*z - 400*nc^2*z - 42*nc^4*z - 144*z^2 + 
       252*nc^2*z^2 + 108*nc^4*z^2)*H[0, 1, 1, 0, 1, z])/(192*nc^2) - 
    ((-67 + 108*nc^2 + 61*nc^4 + 126*z - 440*nc^2*z - 26*nc^4*z - 128*z^2 + 
       204*nc^2*z^2 + 140*nc^4*z^2)*H[0, 1, 1, 1, 0, z])/(192*nc^2) - 
    ((1 + nc^2)*(-39 + 19*nc^2 + 78*z - 62*nc^2*z - 76*z^2 + 44*nc^2*z^2)*
      H[0, 1, 1, 1, 1, z])/(192*nc^2) - 
    (nc^2*(1 - 2*z + 2*z^2)*H[1, 0, -1, -1, 0, z])/3 + 
    ((-1 + nc)*(1 + nc)*(3 + 2*nc^2)*(1 - 2*z + 2*z^2)*H[1, 0, -1, 0, 0, z])/
     (8*nc^2) - (nc^2*(1 - 2*z + 2*z^2)*H[1, 0, -1, 0, 1, z])/6 - 
    ((16 - 11*nc^2 + 5*nc^4)*(1 - 2*z + 2*z^2)*H[1, 0, 0, -1, 0, z])/
     (48*nc^2) + ((175 - 428*nc^2 + 221*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, 0, 0, z])/(96*nc^2) + 
    ((79 - 201*nc^2 + 28*nc^4)*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, 1, z])/
     (96*nc^2) + ((101 - 283*nc^2 + 52*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, 1, 0, z])/(96*nc^2) - 
    ((-14 + 19*nc^2 + 17*nc^4)*(1 - 2*z + 2*z^2)*H[1, 0, 0, 1, 1, z])/
     (32*nc^2) + ((91 - 304*nc^2 + 5*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 0, 0, z])/(96*nc^2) - 
    ((-5 + 9*nc^2 + 5*nc^4)*(1 - 2*z + 2*z^2)*H[1, 0, 1, 0, 1, z])/(8*nc^2) - 
    ((-52 + 103*nc^2 + 47*nc^4)*(1 - 2*z + 2*z^2)*H[1, 0, 1, 1, 0, z])/
     (96*nc^2) - ((1 + nc^2)*(-27 + 23*nc^2)*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 1, 1, z])/(96*nc^2) + 
    ((1 + nc^2)*(2 + nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 0, -1, 0, z])/
     (24*nc^2) + ((35 - 256*nc^2 + 33*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 1, 0, 0, 0, z])/(96*nc^2) - 
    ((-51 + 53*nc^2 + 68*nc^4)*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 1, z])/
     (96*nc^2) - ((-53 + 107*nc^2 + 52*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 1, 0, 1, 0, z])/(96*nc^2) - 
    ((1 + nc^2)*(-14 + 11*nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 0, 1, 1, z])/
     (48*nc^2) - ((-11 + 29*nc^2 + 32*nc^4)*(1 - 2*z + 2*z^2)*
      H[1, 1, 1, 0, 0, z])/(32*nc^2) - 
    ((1 + nc^2)*(-26 + 29*nc^2)*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 1, z])/
     (96*nc^2) - ((1 + nc^2)*(-26 + 29*nc^2)*(1 - 2*z + 2*z^2)*
      H[1, 1, 1, 1, 0, z])/(96*nc^2) + (5*(1 + nc^2)^2*(1 - 2*z + 2*z^2)*
      H[1, 1, 1, 1, 1, z])/(32*nc^2) + 
    (Lomega*nc^2*(-1 + z)*z*(-202 + 189*Zeta[3]))/216 + 
    nf^2*((Lb^3*(-1 + 2*z - 2*z^2))/144 - (5*Lb^2*(1 - 2*z + 2*z^2))/144 + 
      (Lb*(-25 + 3*Pi^2)*(1 - 2*z + 2*z^2))/432 + 
      (-232 + 105*Pi^2 + 356*z - 192*Pi^2*z - 356*z^2 + 192*Pi^2*z^2 - 
        324*Zeta[3] + 648*z*Zeta[3] - 648*z^2*Zeta[3])/7776) + 
    H[-1, -1, z]*((Lb*(1 + 27*nc^2)*Pi^2*(1 + 2*z + 2*z^2))/96 + 
      (nc*nf*Pi^2*(1 + 2*z + 2*z^2))/96 + (80*nc^2*Pi^2 - 123*Pi^2*z + 
        963*nc^2*Pi^2*z - 102*Pi^2*z^2 + 2268*nc^2*Pi^2*z^2 - 132*Pi^2*z^3 + 
        1340*nc^2*Pi^2*z^3 + 432*z*Zeta[3] + 5904*nc^2*z*Zeta[3] + 
        864*z^2*Zeta[3] + 11808*nc^2*z^2*Zeta[3] + 864*z^3*Zeta[3] + 
        11808*nc^2*z^3*Zeta[3])/(3456*z)) + 
    Lb*((Lomega*(-592*nc^2 + 48*nc^2*Pi^2 - 1701*z - 3999*nc^2*z + 
         81*Pi^2*z + 45*nc^2*Pi^2*z + 2727*z^2 + 1053*nc^2*z^2 - 
         126*Pi^2*z^2 - 270*nc^2*Pi^2*z^2 - 1512*z^3 + 1384*nc^2*z^3 + 
         126*Pi^2*z^3 + 366*nc^2*Pi^2*z^3 + 864*z*Zeta[3] - 
         108*nc^2*z*Zeta[3] - 1728*z^2*Zeta[3] + 1512*nc^2*z^2*Zeta[3] + 
         1728*z^3*Zeta[3] - 216*nc^2*z^3*Zeta[3]))/(1728*z) - 
      (-180000*nc^2 + 341920*nc^4 - 15360*nc^2*Pi^2 - 90240*nc^4*Pi^2 - 
        414315*z - 195060*nc^2*z + 45615*nc^4*z + 12960*Pi^2*z - 
        267840*nc^2*Pi^2*z - 268320*nc^4*Pi^2*z - 1908*Pi^4*z + 
        18936*nc^2*Pi^4*z + 11412*nc^4*Pi^4*z + 128790*z^2 - 
        625560*nc^2*z^2 + 6542850*nc^4*z^2 - 66960*Pi^2*z^2 + 
        106560*nc^2*Pi^2*z^2 - 548400*nc^4*Pi^2*z^2 - 5400*Pi^4*z^2 + 
        31248*nc^2*Pi^4*z^2 + 8280*nc^4*Pi^4*z^2 + 419580*z^3 + 
        2261160*nc^2*z^3 - 4312660*nc^4*z^3 - 44280*Pi^2*z^3 - 
        264240*nc^2*Pi^2*z^3 - 1178040*nc^4*Pi^2*z^3 + 1296*Pi^4*z^3 + 
        4608*nc^2*Pi^4*z^3 + 58320*nc^4*Pi^4*z^3 + 207360*nc^2*Zeta[3] + 
        276480*nc^4*Zeta[3] + 142560*z*Zeta[3] - 1170720*nc^2*z*Zeta[3] - 
        414720*nc^4*z*Zeta[3] - 699840*z^2*Zeta[3] + 1848960*nc^2*z^2*
         Zeta[3] - 993600*nc^4*z^2*Zeta[3] - 1010880*z^3*Zeta[3] - 
        1408320*nc^2*z^3*Zeta[3] - 1157760*nc^4*z^3*Zeta[3])/
       (829440*nc^2*z)) + H[1, 0, z]*
     (-(Lb^3*(1 - 4*nc^2 + 7*nc^4)*(1 - 2*z + 2*z^2))/(96*nc^2) + 
      nf^2*((-35 + 64*z - 64*z^2)/432 + (Lb*(-1 + 2*z - 2*z^2))/24) + 
      Lb^2*((3*Lomega*(-1 + nc)*(1 + nc)*(1 - 2*z + 2*z^2))/8 + 
        (24*nc^2 - 40*nc^4 - 3*z - 68*nc^2*z + 103*nc^4*z - 6*z^2 + 
          340*nc^2*z^2 - 470*nc^4*z^2 - 18*z^3 - 334*nc^2*z^3 + 516*nc^4*z^3)/
         (192*nc^2*z)) + 
      Lb*(-(Lomega*(-16*nc^2 + 27*z + 63*nc^2*z - 90*z^2 - 90*nc^2*z^2 + 
            90*z^3 + 82*nc^2*z^3))/(96*z) - (168*nc^2 - 1040*nc^4 + 585*z - 
          62*nc^2*z + 1353*nc^4*z - 114*Pi^2*z + 12*nc^2*Pi^2*z + 
          318*nc^4*Pi^2*z - 792*z^2 - 2144*nc^2*z^2 - 2568*nc^4*z^2 + 
          228*Pi^2*z^2 - 24*nc^2*Pi^2*z^2 - 636*nc^4*Pi^2*z^2 + 927*z^3 + 
          3812*nc^2*z^3 + 605*nc^4*z^3 - 228*Pi^2*z^3 + 24*nc^2*Pi^2*z^3 + 
          636*nc^4*Pi^2*z^3)/(1152*nc^2*z)) + 
      nf*(-(Lb^2*(-5 + 7*nc^2)*(1 - 2*z + 2*z^2))/(48*nc) - 
        (-360*nc^2 - 2664*z - 980*nc^2*z + 117*Pi^2*z + 9*nc^2*Pi^2*z + 
          5430*z^2 + 2554*nc^2*z^2 - 234*Pi^2*z^2 - 18*nc^2*Pi^2*z^2 - 
          5406*z^3 - 4330*nc^2*z^3 + 234*Pi^2*z^3 + 18*nc^2*Pi^2*z^3)/
         (5184*nc*z) + Lb*((Lomega*nc*(1 - 2*z + 2*z^2))/8 + 
          (-24*nc^2 + 59*z + 6*nc^2*z - 115*z^2 - 129*nc^2*z^2 + 121*z^3 + 
            138*nc^2*z^3)/(144*nc*z))) + (2904*nc^2 + 35880*nc^4 - 
        432*nc^2*Pi^2 - 2256*nc^4*Pi^2 - 42822*z - 13284*nc^2*z + 
        121474*nc^4*z + 3069*Pi^2*z + 3708*nc^2*Pi^2*z + 2907*nc^4*Pi^2*z + 
        63342*z^2 + 8886*nc^2*z^2 + 195232*nc^4*z^2 - 6192*Pi^2*z^2 - 
        11556*nc^2*Pi^2*z^2 - 8532*nc^4*Pi^2*z^2 - 33831*z^3 - 
        43338*nc^2*z^3 - 359515*nc^4*z^3 + 4500*Pi^2*z^3 + 
        11502*nc^2*Pi^2*z^3 + 7350*nc^4*Pi^2*z^3 + 11880*z*Zeta[3] - 
        6912*nc^2*z*Zeta[3] - 16200*nc^4*z*Zeta[3] - 23760*z^2*Zeta[3] + 
        13824*nc^2*z^2*Zeta[3] + 32400*nc^4*z^2*Zeta[3] + 23760*z^3*Zeta[3] - 
        13824*nc^2*z^3*Zeta[3] - 32400*nc^4*z^3*Zeta[3])/(20736*nc^2*z)) + 
    Lb^2*(-(Lomega^2*nc^2*(-1 + z)*z)/4 + 
      (Lomega*(-8*nc^2 - 24*z - 26*nc^2*z + 2*Pi^2*z + 8*nc^2*Pi^2*z + 
         27*z^2 + 227*nc^2*z^2 - 4*Pi^2*z^2 - 8*nc^2*Pi^2*z^2 - 30*z^3 - 
         312*nc^2*z^3 + 4*Pi^2*z^3 + 16*nc^2*Pi^2*z^3))/(96*z) + 
      (576*nc^2 - 13664*nc^4 - 384*nc^2*Pi^2 + 1215*z - 1956*nc^2*z - 
        17259*nc^4*z + 36*Pi^2*z + 1872*nc^2*Pi^2*z + 1356*nc^4*Pi^2*z - 
        5400*z^2 + 9552*nc^2*z^2 + 73128*nc^4*z^2 + 288*Pi^2*z^2 - 
        1728*nc^2*Pi^2*z^2 - 5376*nc^4*Pi^2*z^2 + 2808*z^3 - 21888*nc^2*z^3 - 
        71992*nc^4*z^3 + 864*Pi^2*z^3 + 2592*nc^2*Pi^2*z^3 + 
        14400*nc^4*Pi^2*z^3 + 2160*z*Zeta[3] + 2592*nc^2*z*Zeta[3] - 
        9936*nc^4*z*Zeta[3] - 864*z^2*Zeta[3] + 13824*nc^2*z^2*Zeta[3] + 
        83808*nc^4*z^2*Zeta[3] + 8640*z^3*Zeta[3] - 10368*nc^2*z^3*Zeta[3] - 
        8640*nc^4*z^3*Zeta[3])/(27648*nc^2*z)) + 
    H[0, -1, z]*((19*nc*nf*Pi^2*(1 + 2*z + 2*z^2))/864 - 
      (Lb*Pi^2*(9*nc^2 + 5*nc^4 - 4*z + 14*nc^2*z - 38*nc^4*z + 16*nc^2*z^2 + 
         8*nc^4*z^2))/(192*nc^2) - (-192*nc^4*Pi^2 - 120*Pi^2*z + 
        135*nc^2*Pi^2*z - 557*nc^4*Pi^2*z - 168*Pi^2*z^2 + 
        222*nc^2*Pi^2*z^2 - 1264*nc^4*Pi^2*z^2 - 24*Pi^2*z^3 + 
        288*nc^2*Pi^2*z^3 + 416*nc^4*Pi^2*z^3 - 144*nc^2*z*Zeta[3] - 
        3276*nc^4*z*Zeta[3] - 288*nc^2*z^2*Zeta[3] - 9288*nc^4*z^2*Zeta[3] - 
        72*nc^2*z^3*Zeta[3] - 6552*nc^4*z^3*Zeta[3])/(3456*nc^2*z)) + 
    H[1, 1, z]*(-(Lb^3*(1 - 4*nc^2 + 7*nc^4)*(1 - 2*z + 2*z^2))/(48*nc^2) + 
      nf^2*((-25 + 56*z - 56*z^2)/432 + (Lb*(-1 + 2*z - 2*z^2))/24) + 
      Lb^2*(-(Lomega*(1 + nc^2)*(1 - 2*z + 2*z^2))/8 - 
        (-16*nc^2 - 16*nc^4 + 33*z - 2*nc^2*z - 99*nc^4*z - 60*z^2 - 
          116*nc^2*z^2 - 120*nc^4*z^2 + 72*z^3 + 144*nc^2*z^3 + 136*nc^4*z^3)/
         (384*nc^2*z)) + Lb*((Lomega*(-9 - 13*nc^2 + 30*z + 38*nc^2*z - 
           30*z^2 - 38*nc^2*z^2))/96 - (56*nc^2 + 128*nc^4 + 315*z + 
          360*nc^2*z + 77*nc^4*z - 48*Pi^2*z - 12*nc^2*Pi^2*z + 
          36*nc^4*Pi^2*z - 540*z^2 - 1092*nc^2*z^2 - 664*nc^4*z^2 + 
          96*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 - 72*nc^4*Pi^2*z^2 + 549*z^3 + 
          1642*nc^2*z^3 + 1157*nc^4*z^3 - 96*Pi^2*z^3 - 24*nc^2*Pi^2*z^3 + 
          72*nc^4*Pi^2*z^3)/(1152*nc^2*z)) + 
      nf*(-(Lb^2*(-7 + 9*nc^2)*(1 - 2*z + 2*z^2))/(96*nc) - 
        (-152*nc^2 - 1549*z - 2281*nc^2*z + 105*Pi^2*z + 165*nc^2*Pi^2*z + 
          3302*z^2 + 5390*nc^2*z^2 - 210*Pi^2*z^2 - 330*nc^2*Pi^2*z^2 - 
          3224*z^3 - 5964*nc^2*z^3 + 210*Pi^2*z^3 + 330*nc^2*Pi^2*z^3)/
         (5184*nc*z) + Lb*((Lomega*nc*(1 - 2*z + 2*z^2))/24 + 
          (-8*nc^2 + 75*z + 71*nc^2*z - 150*z^2 - 154*nc^2*z^2 + 150*z^3 + 
            168*nc^2*z^3)/(288*nc*z))) + (680*nc^2 + 9320*nc^4 + 
        144*nc^2*Pi^2 - 336*nc^4*Pi^2 - 13473*z - 28372*nc^2*z - 
        8803*nc^4*z + 1431*Pi^2*z + 3372*nc^2*Pi^2*z + 3585*nc^4*Pi^2*z + 
        19008*z^2 + 42956*nc^2*z^2 + 88964*nc^4*z^2 - 2772*Pi^2*z^2 - 
        7392*nc^2*Pi^2*z^2 - 7044*nc^4*Pi^2*z^2 - 9855*z^3 - 43480*nc^2*z^3 - 
        118321*nc^4*z^3 + 1800*Pi^2*z^3 + 6510*nc^2*Pi^2*z^3 + 
        6642*nc^4*Pi^2*z^3 + 6696*z*Zeta[3] - 12960*nc^2*z*Zeta[3] + 
        14040*nc^4*z*Zeta[3] - 13392*z^2*Zeta[3] + 25920*nc^2*z^2*Zeta[3] - 
        28080*nc^4*z^2*Zeta[3] + 13392*z^3*Zeta[3] - 25920*nc^2*z^3*Zeta[3] + 
        28080*nc^4*z^3*Zeta[3])/(20736*nc^2*z)) + 
    H[-1, 0, z]*(Lb^2*((Lomega*nc^2*(1 + 2*z + 2*z^2))/4 + 
        (32*nc^4 + 12*z - 15*nc^2*z + 45*nc^4*z + 30*z^2 - 42*nc^2*z^2 + 
          336*nc^4*z^2 + 18*z^3 - 18*nc^2*z^3 + 380*nc^4*z^3)/(192*nc^2*z)) + 
      Lb*((Lomega*nc^2*z*(1 + z))/4 - (44*nc^4 - 105*z - 45*nc^2*z + 
          120*nc^4*z - 3*Pi^2*z + 8*nc^2*Pi^2*z + 13*nc^4*Pi^2*z - 105*z^2 - 
          15*nc^2*z^2 + 46*nc^4*z^2 - 6*Pi^2*z^2 + 16*nc^2*Pi^2*z^2 + 
          26*nc^4*Pi^2*z^2 - 6*z^3 - 146*nc^4*z^3 - 6*Pi^2*z^3 + 
          16*nc^2*Pi^2*z^3 + 26*nc^4*Pi^2*z^3)/(96*nc^2*z)) + 
      nf*(-(Lb^2*nc*(1 + 2*z + 2*z^2))/16 - 
        (Lb*(4 - 27*z + 9*nc^2*z + 30*nc^2*z^2 + 31*z^3 + 51*nc^2*z^3))/
         (144*nc*z) + (81*nc^2 + 640*z + 9045*z^2 + 3090*nc^2*z^2 + 
          360*nc^2*Pi^2*z^2 + 10530*z^3 + 1560*nc^2*z^3 + 720*nc^2*Pi^2*z^3 + 
          2125*z^4 - 3405*nc^2*z^4 + 720*nc^2*Pi^2*z^4 - 204*nc^2*z^5)/
         (12960*nc*z^2)) - (243 + 81*nc^2 - 9320*nc^4*z - 720*nc^4*Pi^2*z - 
        46080*z^2 - 32145*nc^2*z^2 - 79275*nc^4*z^2 - 2340*Pi^2*z^2 + 
        270*nc^2*Pi^2*z^2 - 2700*nc^4*Pi^2*z^2 - 37800*z^3 - 34965*nc^2*z^3 - 
        28905*nc^4*z^3 - 4770*Pi^2*z^3 + 2430*nc^2*Pi^2*z^3 - 
        810*nc^4*Pi^2*z^3 + 5805*z^4 - 8505*nc^2*z^4 + 20770*nc^4*z^4 - 
        2430*Pi^2*z^4 + 3780*nc^2*Pi^2*z^4 + 3510*nc^4*Pi^2*z^4 - 612*z^5 - 
        204*nc^2*z^5 - 1620*z^2*Zeta[3] + 18900*nc^2*z^2*Zeta[3] - 
        41040*nc^4*z^2*Zeta[3] - 3240*z^3*Zeta[3] + 37800*nc^2*z^3*Zeta[3] - 
        82080*nc^4*z^3*Zeta[3] - 3240*z^4*Zeta[3] + 44280*nc^2*z^4*Zeta[3] - 
        95040*nc^4*z^4*Zeta[3])/(25920*nc^2*z^2)) + 
    H[0, 0, z]*(-(Lb^3*(1 + 2*nc^2 + 13*nc^4 - 2*z + 20*nc^2*z - 146*nc^4*z + 
          8*z^2 - 16*nc^2*z^2 + 8*nc^4*z^2))/(384*nc^2) + 
      nf^2*((-25 + 56*z - 56*z^2)/432 + (Lb*(-1 + 2*z - 2*z^2))/24) + 
      Lb^2*((Lomega*(-3 - 9*nc^2 + 6*z - 62*nc^2*z - 12*z^2 + 12*nc^2*z^2))/
         16 + (-128*nc^4 + 3*z - 116*nc^2*z - 287*nc^4*z - 78*z^2 + 
          280*nc^2*z^2 - 2858*nc^4*z^2 - 72*z^3 - 704*nc^2*z^3 + 
          776*nc^4*z^3)/(384*nc^2*z)) + 
      Lb*(-(Lomega*(-128*nc^2 - 21*z + 197*nc^2*z - 156*z^2 - 124*nc^2*z^2 + 
            204*z^3 + 268*nc^2*z^3))/(192*z) - 
        (-5440*nc^4 + 324*z + 875*nc^2*z + 1505*nc^4*z - 39*Pi^2*z - 
          84*nc^2*Pi^2*z - 111*nc^4*Pi^2*z + 207*z^2 + 2141*nc^2*z^2 - 
          11380*nc^4*z^2 + 150*Pi^2*z^2 - 504*nc^2*Pi^2*z^2 + 
          726*nc^4*Pi^2*z^2 + 999*z^3 + 3292*nc^2*z^3 + 2429*nc^4*z^3 - 
          156*Pi^2*z^3 - 96*nc^2*Pi^2*z^3 + 108*nc^4*Pi^2*z^3)/
         (1152*nc^2*z)) + nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*z))/(96*nc) - 
        (Lb^2*(-7 - nc^2 - z - 31*nc^2*z - 6*z^2 + 6*nc^2*z^2))/(48*nc) + 
        (-12800 - 3840*nc^2 - 84875*z + 144655*nc^2*z - 1200*Pi^2*z - 
          240*nc^2*Pi^2*z - 34685*z^2 + 12205*nc^2*z^2 + 8160*Pi^2*z^2 - 
          19680*nc^2*Pi^2*z^2 + 75720*z^3 + 40600*nc^2*z^3 - 2700*Pi^2*z^3 + 
          5820*nc^2*Pi^2*z^3 + 816*nc^2*z^4)/(51840*nc*z) + 
        Lb*((Lomega*nc*(1 - 2*z + 2*z^2))/24 + (64 - 192*nc^2 + 613*z + 
            103*nc^2*z + 628*z^2 - 236*nc^2*z^2 + 664*z^3 + 620*nc^2*z^3)/
           (576*nc*z))) - (-34560*nc^2 + 452160*nc^4 + 23040*nc^2*Pi^2 + 
        26880*nc^4*Pi^2 + 111105*z + 705640*nc^2*z + 2719255*nc^4*z + 
        1350*Pi^2*z - 300*nc^2*Pi^2*z + 172950*nc^4*Pi^2*z + 63315*z^2 + 
        2353080*nc^2*z^2 + 6711405*nc^4*z^2 - 5220*Pi^2*z^2 - 
        40680*nc^2*Pi^2*z^2 + 276900*nc^4*Pi^2*z^2 + 55485*z^3 + 
        3540020*nc^2*z^3 + 10481735*nc^4*z^3 - 32130*Pi^2*z^3 - 
        112860*nc^2*Pi^2*z^3 + 262470*nc^4*Pi^2*z^3 + 370341*z^4 + 
        3017792*nc^2*z^4 + 9445475*nc^4*z^4 - 43200*Pi^2*z^4 - 
        226560*nc^2*Pi^2*z^4 + 245160*nc^4*Pi^2*z^4 + 271962*z^5 + 
        1092284*nc^2*z^5 + 3408050*nc^4*z^5 - 17640*Pi^2*z^5 - 
        129420*nc^2*Pi^2*z^5 + 115140*nc^4*Pi^2*z^5 + 4896*z^6 + 
        1632*nc^2*z^6 - 63720*z*Zeta[3] - 159840*nc^2*z*Zeta[3] + 
        163080*nc^4*z*Zeta[3] + 69120*z^2*Zeta[3] - 2194560*nc^2*z^2*
         Zeta[3] + 535680*nc^4*z^2*Zeta[3] + 74520*z^3*Zeta[3] - 
        3391200*nc^2*z^3*Zeta[3] + 318600*nc^4*z^3*Zeta[3] - 
        313200*z^4*Zeta[3] - 838080*nc^2*z^4*Zeta[3] - 
        317520*nc^4*z^4*Zeta[3] - 254880*z^5*Zeta[3] + 
        518400*nc^2*z^5*Zeta[3] - 263520*nc^4*z^5*Zeta[3])/
       (207360*nc^2*z*(1 + z)^2)) + H[0, 1, z]*
     (-(Lb^3*(1 - nc^2 - 8*nc^4 - 2*z + 14*nc^2*z - 44*nc^4*z + 4*z^2 - 
          12*nc^2*z^2 + 8*nc^4*z^2))/(96*nc^2) + 
      nf^2*((-35 + 64*z - 64*z^2)/432 + (Lb*(-1 + 2*z - 2*z^2))/24) + 
      Lb^2*((Lomega*(-1 + 5*nc^2)*(1 - 2*z + 2*z^2))/8 + 
        (32*nc^2 - 128*nc^4 + 3*z - 192*nc^2*z + 301*nc^4*z + 12*z^2 + 
          204*nc^2*z^2 - 1208*nc^4*z^2 - 72*z^3 - 216*nc^2*z^3 + 
          1344*nc^4*z^3)/(384*nc^2*z)) + 
      Lb*((Lomega*(-9 - 13*nc^2 + 14*z + 14*nc^2*z - 14*z^2 - 14*nc^2*z^2))/
         32 - (128*nc^2 - 288*nc^4 - 18*z + 708*nc^2*z + 2710*nc^4*z - 
          42*Pi^2*z + 96*nc^2*Pi^2*z + 198*nc^4*Pi^2*z - 666*z^2 + 
          780*nc^2*z^2 + 9766*nc^4*z^2 + 108*Pi^2*z^2 - 384*nc^2*Pi^2*z^2 - 
          372*nc^4*Pi^2*z^2 + 549*z^3 + 402*nc^2*z^3 + 429*nc^4*z^3 - 
          96*Pi^2*z^3 + 264*nc^2*Pi^2*z^3 + 408*nc^4*Pi^2*z^3)/
         (1152*nc^2*z)) + 
      nf*(-(Lb^2*(-3 + 5*nc^2 + 6*z - 22*nc^2*z - 7*z^2 + 15*nc^2*z^2))/
         (48*nc) - (-288*nc^2 - 1055*z - 887*nc^2*z + 102*Pi^2*z + 
          222*nc^2*Pi^2*z + 3364*z^2 + 4708*nc^2*z^2 - 204*Pi^2*z^2 + 
          204*nc^2*Pi^2*z^2 - 3348*z^3 - 3076*nc^2*z^3 + 174*Pi^2*z^3 + 
          42*nc^2*Pi^2*z^3)/(5184*nc*z) + 
        Lb*((Lomega*nc*(1 - 2*z + 2*z^2))/8 + (-16*nc^2 + 24*z + 5*nc^2*z - 
            63*z^2 - nc^2*z^2 + 75*z^3 + 44*nc^2*z^3)/(144*nc*z))) - 
      (-9984*nc^2 - 23488*nc^4 + 864*nc^2*Pi^2 + 1536*nc^4*Pi^2 + 5157*z + 
        3770*nc^2*z - 144531*nc^4*z - 864*Pi^2*z - 1758*nc^2*Pi^2*z + 
        2562*nc^4*Pi^2*z - 16848*z^2 - 25152*nc^2*z^2 - 295936*nc^4*z^2 + 
        360*Pi^2*z^2 + 2304*nc^2*Pi^2*z^2 + 8232*nc^4*Pi^2*z^2 - 47898*z^3 - 
        10326*nc^2*z^3 - 168732*nc^4*z^3 + 1872*Pi^2*z^3 + 
        8232*nc^2*Pi^2*z^3 + 19164*nc^4*Pi^2*z^3 - 24624*z^4 + 
        119804*nc^2*z^4 + 89660*nc^4*z^4 - 792*Pi^2*z^4 - 
        2232*nc^2*Pi^2*z^4 + 15768*nc^4*Pi^2*z^4 + 1269*z^5 + 
        91224*nc^2*z^5 + 83499*nc^4*z^5 - 1440*Pi^2*z^5 - 
        5430*nc^2*Pi^2*z^5 + 3918*nc^4*Pi^2*z^5 - 19224*z*Zeta[3] + 
        39960*nc^2*z*Zeta[3] - 36720*nc^4*z*Zeta[3] - 
        25920*nc^2*z^2*Zeta[3] + 58752*nc^4*z^2*Zeta[3] + 17496*z^3*Zeta[3] - 
        84024*nc^2*z^3*Zeta[3] + 119664*nc^4*z^3*Zeta[3] - 
        41904*z^4*Zeta[3] + 69552*nc^2*z^4*Zeta[3] - 83808*nc^4*z^4*Zeta[3] - 
        40176*z^5*Zeta[3] + 87696*nc^2*z^5*Zeta[3] - 108000*nc^4*z^5*Zeta[3])/
       (20736*nc^2*z*(1 + z)^2)) + nf*((7*Lomega*nc*(-1 + z)*z)/54 + 
      Lb^3*((Lomega*nc*(1 - 2*z + 2*z^2))/16 + 
        (16 - 80*nc^2 - 177*z + 393*nc^2*z + 330*z^2 - 1242*nc^2*z^2 - 
          124*z^3 + 1148*nc^2*z^3)/(3456*nc*z)) + 
      Lb^2*((Lomega*nc*(5 - 11*z + 11*z^2))/24 - 
        (256 - 32*nc^2 + 2709*z - 4653*nc^2*z + 72*Pi^2*z + 168*nc^2*Pi^2*z - 
          3024*z^2 + 10560*nc^2*z^2 - 144*Pi^2*z^2 + 96*nc^2*Pi^2*z^2 - 
          508*z^3 - 8776*nc^2*z^3 + 168*Pi^2*z^3 + 216*nc^2*Pi^2*z^3)/
         (6912*nc*z)) + (-103040 + 264608*nc^2 + 30720*Pi^2 - 
        46080*nc^2*Pi^2 + 4522875*z - 5892027*nc^2*z - 103560*Pi^2*z - 
        553800*nc^2*Pi^2*z + 12312*Pi^4*z + 72216*nc^2*Pi^4*z + 403230*z^2 + 
        1352322*nc^2*z^2 + 933600*Pi^2*z^2 + 1659840*nc^2*Pi^2*z^2 - 
        9072*Pi^4*z^2 - 64944*nc^2*Pi^4*z^2 - 4854160*z^3 + 
        8196592*nc^2*z^3 - 375840*Pi^2*z^3 - 1379040*nc^2*Pi^2*z^3 + 
        21240*Pi^4*z^3 + 91080*nc^2*Pi^4*z^3 - 9792*nc^2*Pi^2*z^4 - 
        103680*Zeta[3] - 34560*z*Zeta[3] + 1771200*nc^2*z*Zeta[3] - 
        1693440*z^2*Zeta[3] + 907200*nc^2*z^2*Zeta[3] + 388800*z^3*Zeta[3] + 
        2246400*nc^2*z^3*Zeta[3])/(3732480*nc*z) + 
      Lb*(-(Lomega*nc*(-28 + 3*Pi^2 + 84*z - 6*Pi^2*z - 84*z^2 + 6*Pi^2*z^2))/
         144 - (-3424 + 1792*nc^2 + 192*Pi^2 - 192*nc^2*Pi^2 - 33747*z - 
          2853*nc^2*z + 1296*Pi^2*z + 4992*nc^2*Pi^2*z + 69198*z^2 + 
          13314*nc^2*z^2 - 3600*Pi^2*z^2 - 6096*nc^2*Pi^2*z^2 - 36680*z^3 - 
          57256*nc^2*z^3 + 3600*Pi^2*z^3 + 10464*nc^2*Pi^2*z^3 - 
          9504*z*Zeta[3] + 19008*z^2*Zeta[3] - 13824*nc^2*z^2*Zeta[3] - 
          10368*z^3*Zeta[3] + 1728*nc^2*z^3*Zeta[3])/(41472*nc*z))) + 
    H[0, z]*(nf^2*((5*Lb*(1 - 2*z + 2*z^2))/72 + (Lb^2*(1 - 2*z + 2*z^2))/
         48 + (48 - 5*Pi^2 - 88*z + 10*Pi^2*z + 88*z^2 - 10*Pi^2*z^2)/864) + 
      Lb^3*((Lomega*(1 + 3*nc^2 - 2*z + 18*nc^2*z + 4*z^2 - 4*nc^2*z^2))/32 - 
        (-32*nc^4 - 55*nc^2*z - 121*nc^4*z - 9*z^2 + 164*nc^2*z^2 - 
          1291*nc^4*z^2 - 344*nc^2*z^3 + 416*nc^4*z^3)/(1152*nc^2*z)) + 
      Lb^2*((Lomega^2*nc^2*(1 - 2*z + 2*z^2))/4 + 
        (Lomega*(-32*nc^2 - 9*z + 87*nc^2*z - 12*z^2 - 216*nc^2*z^2 + 
           36*z^3 + 272*nc^2*z^3))/(96*z) - (5952*nc^4 - 315*z - 504*nc^2*z - 
          5301*nc^4*z + 36*Pi^2*z + 48*nc^2*Pi^2*z - 84*nc^4*Pi^2*z + 
          594*z^2 - 504*nc^2*z^2 + 28854*nc^4*z^2 - 120*Pi^2*z^2 + 
          672*nc^2*Pi^2*z^2 - 1512*nc^4*Pi^2*z^2 - 540*z^3 - 4600*nc^2*z^3 - 
          15740*nc^4*z^3 + 144*Pi^2*z^3 - 192*nc^2*Pi^2*z^3 + 
          48*nc^4*Pi^2*z^3)/(4608*nc^2*z)) - 
      (Lomega*nc^2*(1 - 2*z + 2*z^2)*(-202 + 189*Zeta[3]))/216 + 
      (11664 - 536112*nc^2 + 1114400*nc^4 - 46080*nc^2*Pi^2 - 
        232320*nc^4*Pi^2 - 1316979*z - 1925248*nc^2*z + 9542955*nc^4*z + 
        36990*Pi^2*z - 555060*nc^2*Pi^2*z - 649650*nc^4*Pi^2*z + 
        1368*Pi^4*z + 26820*nc^2*Pi^4*z - 2232*nc^4*Pi^4*z - 1200312*z^2 - 
        6930984*nc^2*z^2 + 48712160*nc^4*z^2 - 207360*Pi^2*z^2 - 
        1164600*nc^2*Pi^2*z^2 - 1481400*nc^4*Pi^2*z^2 - 14832*Pi^4*z^2 + 
        198288*nc^2*Pi^4*z^2 - 290016*nc^4*Pi^4*z^2 + 3382803*z^3 - 
        6825044*nc^2*z^3 + 102746625*nc^4*z^3 - 472230*Pi^2*z^3 - 
        1765260*nc^2*Pi^2*z^3 - 653430*nc^4*Pi^2*z^3 - 18360*Pi^4*z^3 + 
        295812*nc^2*Pi^4*z^3 - 474552*nc^4*Pi^4*z^3 + 5040306*z^4 + 
        2122432*nc^2*z^4 + 91956590*nc^4*z^4 - 174420*Pi^2*z^4 - 
        2016840*nc^2*Pi^2*z^4 + 1710060*nc^4*Pi^2*z^4 + 13248*Pi^4*z^4 + 
        104040*nc^2*Pi^4*z^4 - 87984*nc^4*Pi^4*z^4 + 1785834*z^5 + 
        3405628*nc^2*z^5 + 29493570*nc^4*z^5 + 53460*Pi^2*z^5 - 
        907200*nc^2*Pi^2*z^5 + 1299420*nc^4*Pi^2*z^5 + 15408*Pi^4*z^5 - 
        20304*nc^2*Pi^4*z^5 + 98784*nc^4*Pi^4*z^5 + 622080*nc^2*Zeta[3] + 
        207360*nc^4*Zeta[3] + 9720*z*Zeta[3] - 1533600*nc^2*z*Zeta[3] - 
        1379160*nc^4*z*Zeta[3] + 447120*z^2*Zeta[3] - 4263840*nc^2*z^2*
         Zeta[3] - 671760*nc^4*z^2*Zeta[3] - 1636200*z^3*Zeta[3] - 
        1632960*nc^2*z^3*Zeta[3] - 6442200*nc^4*z^3*Zeta[3] - 
        4574880*z^4*Zeta[3] - 30240*nc^2*z^4*Zeta[3] - 
        17733600*nc^4*z^4*Zeta[3] - 2501280*z^5*Zeta[3] - 
        427680*nc^2*z^5*Zeta[3] - 10298880*nc^4*z^5*Zeta[3])/
       (1244160*nc^2*z*(1 + z)^2) + 
      Lb*(-(Lomega*(-96*nc^2 - 72*z + 196*nc^2*z + 6*Pi^2*z + 
            78*nc^2*Pi^2*z + 657*z^2 + 3211*nc^2*z^2 - 12*Pi^2*z^2 - 
            156*nc^2*Pi^2*z^2 - 684*z^3 - 540*nc^2*z^3 + 12*Pi^2*z^3 + 
            156*nc^2*Pi^2*z^3))/(576*z) - (576*nc^2 - 10240*nc^4 - 
          384*nc^2*Pi^2 - 192*nc^4*Pi^2 - 405*z - 8908*nc^2*z - 
          21427*nc^4*z - 18*Pi^2*z + 1044*nc^2*Pi^2*z + 18*nc^4*Pi^2*z - 
          3024*z^2 + 3500*nc^2*z^2 + 22268*nc^4*z^2 + 414*Pi^2*z^2 - 
          72*nc^2*Pi^2*z^2 - 2874*nc^4*Pi^2*z^2 - 1917*z^3 - 33480*nc^2*z^3 + 
          1365*nc^4*z^3 + 324*Pi^2*z^3 + 1968*nc^2*Pi^2*z^3 + 
          4812*nc^4*Pi^2*z^3 + 1944*z*Zeta[3] + 2808*nc^2*z*Zeta[3] - 
          8208*nc^4*z*Zeta[3] - 3456*z^2*Zeta[3] + 26784*nc^2*z^2*Zeta[3] + 
          44064*nc^4*z^2*Zeta[3] + 7776*z^3*Zeta[3] - 12960*nc^2*z^3*Zeta[3])/
         (6912*nc^2*z)) + nf*((-7*Lomega*nc*(1 - 2*z + 2*z^2))/54 + 
        (Lb^3*(-7 - nc^2 + 5*z - 37*nc^2*z - 6*z^2 + 6*nc^2*z^2))/(288*nc) + 
        Lb^2*(-(Lomega*nc*(1 - 2*z + 2*z^2))/8 - (32 - 128*nc^2 + 63*z + 
            345*nc^2*z + 558*z^2 - 894*nc^2*z^2 + 108*z^3 + 948*nc^2*z^3)/
           (1152*nc*z)) + Lb*(-(Lomega*nc*(25 - 44*z + 44*z^2))/72 + 
          (256 + 16*nc^2 + 2450*z - 3688*nc^2*z + 36*Pi^2*z + 
            72*nc^2*Pi^2*z - 1027*z^2 + 4499*nc^2*z^2 - 144*Pi^2*z^2 + 
            240*nc^2*Pi^2*z^2 - 2082*z^3 - 2080*nc^2*z^3 + 84*Pi^2*z^3 + 
            12*nc^2*Pi^2*z^3)/(1728*nc*z)) + (-45360 + 60456*nc^2 + 
          1920*Pi^2 - 5760*nc^2*Pi^2 + 865*z - 319313*nc^2*z + 6960*Pi^2*z + 
          46140*nc^2*Pi^2*z + 868330*z^2 + 95062*nc^2*z^2 - 42900*Pi^2*z^2 - 
          15540*nc^2*Pi^2*z^2 - 139660*z^3 - 678924*nc^2*z^3 + 
          25020*Pi^2*z^3 + 63300*nc^2*Pi^2*z^3 - 105840*z*Zeta[3] + 
          15120*nc^2*z*Zeta[3] + 133920*z^2*Zeta[3] - 168480*nc^2*z^2*
           Zeta[3] - 116640*z^3*Zeta[3] + 4320*nc^2*z^3*Zeta[3])/
         (311040*nc*z))) + 
    H[1, z]*(nf^2*((5*Lb*(1 - 2*z + 2*z^2))/72 + (Lb^2*(1 - 2*z + 2*z^2))/
         48 + (52 - 7*Pi^2 - 112*z + 14*Pi^2*z + 112*z^2 - 14*Pi^2*z^2)/
         864) + Lb^3*(-(Lomega*(-1 + 3*nc^2)*(1 - 2*z + 2*z^2))/16 - 
        (8*nc^2 - 40*nc^4 + 3*z - 58*nc^2*z + 119*nc^4*z - 12*z^2 + 
          194*nc^2*z^2 - 550*nc^4*z^2 - 172*nc^2*z^3 + 596*nc^4*z^3)/
         (576*nc^2*z)) + Lb^2*((Lomega*(9 + 13*nc^2 - 18*z - 2*nc^2*z + 
           18*z^2 + 2*nc^2*z^2))/48 + (64*nc^2 - 192*nc^4 + 135*z + 
          282*nc^2*z + 339*nc^4*z - 48*Pi^2*z + 72*nc^2*Pi^2*z + 
          216*nc^4*Pi^2*z - 162*z^2 - 1428*nc^2*z^2 + 2526*nc^4*z^2 + 
          96*Pi^2*z^2 - 144*nc^2*Pi^2*z^2 - 432*nc^4*Pi^2*z^2 + 270*z^3 + 
          1940*nc^2*z^3 - 4074*nc^4*z^3 - 96*Pi^2*z^3 + 144*nc^2*Pi^2*z^3 + 
          432*nc^4*Pi^2*z^3)/(2304*nc^2*z)) + 
      (80*nc^2 + 806160*nc^4 - 14400*nc^2*Pi^2 - 95040*nc^4*Pi^2 + 486000*z + 
        630130*nc^2*z + 2950370*nc^4*z - 21735*Pi^2*z - 160380*nc^2*Pi^2*z - 
        172605*nc^4*Pi^2*z + 1476*Pi^4*z + 5994*nc^2*Pi^4*z + 
        11430*nc^4*Pi^4*z + 64800*z^2 - 1576670*nc^2*z^2 + 2055010*nc^4*z^2 + 
        54405*Pi^2*z^2 + 173160*nc^2*Pi^2*z^2 - 93885*nc^4*Pi^2*z^2 - 
        1476*Pi^4*z^2 - 5994*nc^2*Pi^4*z^2 - 11430*nc^4*Pi^4*z^2 - 
        379485*z^3 + 407650*nc^2*z^3 - 1730025*nc^4*z^3 + 11610*Pi^2*z^3 - 
        31410*nc^2*Pi^2*z^3 - 36900*nc^4*Pi^2*z^3 + 41715*z^4 + 
        2614370*nc^2*z^4 - 1640825*nc^4*z^4 - 64530*Pi^2*z^4 - 
        347310*nc^2*Pi^2*z^4 - 17340*nc^4*Pi^2*z^4 + 2952*Pi^4*z^4 + 
        11988*nc^2*Pi^4*z^4 + 22860*nc^4*Pi^4*z^4 + 259200*nc^2*Zeta[3] - 
        293760*nc^4*Zeta[3] - 152280*z*Zeta[3] - 294840*nc^2*z*Zeta[3] + 
        146880*nc^4*z*Zeta[3] + 528120*z^2*Zeta[3] + 385560*nc^2*z^2*
         Zeta[3] - 1198800*nc^4*z^2*Zeta[3] - 51840*z^3*Zeta[3] + 
        311040*nc^2*z^3*Zeta[3] + 41040*nc^4*z^3*Zeta[3] - 
        732240*z^4*Zeta[3] - 628560*nc^2*z^4*Zeta[3] + 
        1680480*nc^4*z^4*Zeta[3])/(622080*nc^2*z*(1 + z)) + 
      nf*((Lb^3*(-5 + 13*nc^2)*(1 - 2*z + 2*z^2))/(288*nc) + 
        Lb^2*(-(Lomega*nc*(1 - 2*z + 2*z^2))/12 - 
          (-8*nc^2 + 27*z + 3*nc^2*z - 51*z^2 - 57*nc^2*z^2 + 57*z^3 + 
            65*nc^2*z^3)/(288*nc*z)) + Lb*(-(Lomega*nc*(5 - 16*z + 16*z^2))/
           72 + (-48*nc^2 - 479*z - 437*nc^2*z + 42*Pi^2*z + 36*nc^2*Pi^2*z + 
            832*z^2 + 1312*nc^2*z^2 - 84*Pi^2*z^2 - 72*nc^2*Pi^2*z^2 - 
            850*z^3 - 1840*nc^2*z^3 + 84*Pi^2*z^3 + 72*nc^2*Pi^2*z^3)/
           (1728*nc*z)) + (192*nc^2 - 12715*z - 29341*nc^2*z + 1548*Pi^2*z + 
          1464*nc^2*Pi^2*z + 19478*z^2 + 41450*nc^2*z^2 - 3078*Pi^2*z^2 - 
          5502*nc^2*Pi^2*z^2 - 13658*z^3 - 38114*nc^2*z^3 + 2898*Pi^2*z^3 + 
          7302*nc^2*Pi^2*z^3 + 1944*z*Zeta[3] - 7128*nc^2*z*Zeta[3] - 
          3888*z^2*Zeta[3] + 14256*nc^2*z^2*Zeta[3] + 3888*z^3*Zeta[3] - 
          14256*nc^2*z^3*Zeta[3])/(31104*nc*z)) + 
      Lb*((Lomega*(72 + 80*nc^2 - 9*Pi^2 - 9*nc^2*Pi^2 - 162*z - 202*nc^2*z + 
           18*Pi^2*z + 18*nc^2*Pi^2*z + 162*z^2 + 202*nc^2*z^2 - 
           18*Pi^2*z^2 - 18*nc^2*Pi^2*z^2))/288 - 
        (1664*nc^2 + 5968*nc^4 - 144*nc^2*Pi^2 - 48*nc^4*Pi^2 - 3780*z - 
          3356*nc^2*z + 17224*nc^4*z + 432*Pi^2*z + 1050*nc^2*Pi^2*z + 
          1026*nc^4*Pi^2*z + 4320*z^2 + 11776*nc^2*z^2 + 29056*nc^4*z^2 - 
          756*Pi^2*z^2 - 2532*nc^2*Pi^2*z^2 - 1080*nc^4*Pi^2*z^2 - 1917*z^3 - 
          19512*nc^2*z^3 - 56555*nc^4*z^3 + 540*Pi^2*z^3 + 
          2496*nc^2*Pi^2*z^3 + 732*nc^4*Pi^2*z^3 + 3888*z*Zeta[3] - 
          2592*nc^2*z*Zeta[3] - 432*nc^4*z*Zeta[3] - 7776*z^2*Zeta[3] + 
          5184*nc^2*z^2*Zeta[3] + 864*nc^4*z^2*Zeta[3] + 7776*z^3*Zeta[3] - 
          5184*nc^2*z^3*Zeta[3] - 864*nc^4*z^3*Zeta[3])/(6912*nc^2*z))) + 
    H[-1, z]*(-(Lb^2*(1 - 4*nc^2 + 11*nc^4)*Pi^2*(1 + 2*z + 2*z^2))/
       (192*nc^2) + (3040*nc^4*Pi^2 - 3240*Pi^2*z + 765*nc^2*Pi^2*z - 
        19175*nc^4*Pi^2*z - 264*Pi^4*z - 2154*nc^2*Pi^4*z + 
        3972*nc^4*Pi^4*z - 5760*Pi^2*z^2 + 6390*nc^2*Pi^2*z^2 - 
        28090*nc^4*Pi^2*z^2 - 528*Pi^4*z^2 - 4308*nc^2*Pi^4*z^2 + 
        7944*nc^4*Pi^4*z^2 - 2520*Pi^2*z^3 + 8775*nc^2*Pi^2*z^3 - 
        10365*nc^4*Pi^2*z^3 - 528*Pi^4*z^3 - 4704*nc^2*Pi^4*z^3 + 
        8736*nc^4*Pi^4*z^3 - 8640*nc^4*Zeta[3] + 15120*nc^2*z*Zeta[3] - 
        112320*nc^4*z*Zeta[3] + 14040*nc^2*z^2*Zeta[3] - 
        322920*nc^4*z^2*Zeta[3] + 21600*nc^2*z^3*Zeta[3] - 
        218160*nc^4*z^3*Zeta[3])/(103680*nc^2*z) + 
      nf*((-5*Lb*nc*Pi^2*(1 + 2*z + 2*z^2))/288 - 
        (nc*(-5*Pi^2 + 38*Pi^2*z + 38*Pi^2*z^2 + 108*Zeta[3] + 
           216*z*Zeta[3] + 216*z^2*Zeta[3]))/2592) + 
      Lb*(-(Lomega*nc^2*Pi^2*(1 + 2*z + 2*z^2))/48 - 
        (32*nc^4*Pi^2 + 48*Pi^2*z - 27*nc^2*Pi^2*z + 289*nc^4*Pi^2*z + 
          84*Pi^2*z^2 - 72*nc^2*Pi^2*z^2 + 596*nc^4*Pi^2*z^2 + 36*Pi^2*z^3 - 
          108*nc^2*Pi^2*z^3 + 292*nc^4*Pi^2*z^3 + 1728*nc^4*z*Zeta[3] + 
          3456*nc^4*z^2*Zeta[3] + 3456*nc^4*z^3*Zeta[3])/(1152*nc^2*z))) - 
    (46656 + 385632*nc^2 - 24752800*nc^4 + 364800*nc^2*Pi^2 + 
      203520*nc^4*Pi^2 - 20736*nc^2*Pi^4 + 137472*nc^4*Pi^4 + 4275423*z + 
      604356*nc^2*z - 63528275*nc^4*z + 325080*Pi^2*z - 2655920*nc^2*Pi^2*z - 
      2055880*nc^4*Pi^2*z - 57960*Pi^4*z + 249624*nc^2*Pi^4*z + 
      487440*nc^4*Pi^4*z - 10498788*z^2 + 31227984*nc^2*z^2 - 
      283112300*nc^4*z^2 - 267840*Pi^2*z^2 - 792000*nc^2*Pi^2*z^2 - 
      992640*nc^4*Pi^2*z^2 - 221472*Pi^4*z^2 + 531360*nc^2*Pi^4*z^2 + 
      769056*nc^4*Pi^4*z^2 - 18175077*z^3 + 38739996*nc^2*z^3 - 
      188875895*nc^4*z^3 - 930960*Pi^2*z^3 + 1576080*nc^2*Pi^2*z^3 + 
      3564320*nc^4*Pi^2*z^3 - 244584*Pi^4*z^3 + 225888*nc^2*Pi^4*z^3 + 
      1275912*nc^4*Pi^4*z^3 + 12014622*z^4 - 15714696*nc^2*z^4 + 
      341236010*nc^4*z^4 + 222336*Pi^2*z^4 - 6926048*nc^2*Pi^2*z^4 + 
      865440*nc^4*Pi^2*z^4 - 56592*Pi^4*z^4 - 21120*nc^2*Pi^4*z^4 + 
      1526064*nc^4*Pi^4*z^4 + 15462144*z^5 - 23445432*nc^2*z^5 + 
      285775080*nc^4*z^5 + 540792*Pi^2*z^5 - 6279936*nc^2*Pi^2*z^5 - 
      1432120*nc^4*Pi^2*z^5 + 24480*Pi^4*z^5 + 9240*nc^2*Pi^4*z^5 + 
      664488*nc^4*Pi^4*z^5 - 19584*Pi^2*z^6 - 6528*nc^2*Pi^2*z^6 + 
      69120*nc^2*Zeta[3] - 4285440*nc^4*Zeta[3] + 1645920*z*Zeta[3] + 
      2537280*nc^2*z*Zeta[3] - 44082720*nc^4*z*Zeta[3] - 
      8640*Pi^2*z*Zeta[3] + 838080*nc^2*Pi^2*z*Zeta[3] - 
      777600*nc^4*Pi^2*z*Zeta[3] + 6544800*z^2*Zeta[3] + 
      33773760*nc^2*z^2*Zeta[3] - 115394400*nc^4*z^2*Zeta[3] - 
      241920*Pi^2*z^2*Zeta[3] + 483840*nc^2*Pi^2*z^2*Zeta[3] - 
      34560*nc^4*Pi^2*z^2*Zeta[3] - 10277280*z^3*Zeta[3] + 
      79207200*nc^2*z^3*Zeta[3] - 213629760*nc^4*z^3*Zeta[3] - 
      544320*Pi^2*z^3*Zeta[3] + 164160*nc^2*Pi^2*z^3*Zeta[3] - 
      432000*nc^4*Pi^2*z^3*Zeta[3] - 33605280*z^4*Zeta[3] + 
      67207680*nc^2*z^4*Zeta[3] - 235668960*nc^4*z^4*Zeta[3] - 
      397440*Pi^2*z^4*Zeta[3] + 2229120*nc^2*Pi^2*z^4*Zeta[3] - 
      3870720*nc^4*Pi^2*z^4*Zeta[3] - 18429120*z^5*Zeta[3] + 
      19306080*nc^2*z^5*Zeta[3] - 97636320*nc^4*z^5*Zeta[3] - 
      86400*Pi^2*z^5*Zeta[3] + 1710720*nc^2*Pi^2*z^5*Zeta[3] - 
      2695680*nc^4*Pi^2*z^5*Zeta[3] - 5676480*z*Zeta[5] + 
      6376320*nc^2*z*Zeta[5] + 11275200*nc^4*z*Zeta[5] - 
      6531840*z^2*Zeta[5] - 59201280*nc^2*z^2*Zeta[5] + 
      233798400*nc^4*z^2*Zeta[5] - 7231680*z^3*Zeta[5] - 
      108604800*nc^2*z^3*Zeta[5] + 421018560*nc^4*z^3*Zeta[5] - 
      17573760*z^4*Zeta[5] - 14100480*nc^2*z^4*Zeta[5] + 
      185742720*nc^4*z^4*Zeta[5] - 11197440*z^5*Zeta[5] + 
      28926720*nc^2*z^5*Zeta[5] - 12752640*nc^4*z^5*Zeta[5])/
     (4976640*nc^2*z*(1 + z)^2)
 
IIPTFF[q, g, 0] = 0
 
IIPTFF[q, g, 1] = ((-1 + nc)*(1 + nc)*z)/(4*nc) - 
    (Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*nc*z) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*z + z^2)*H[0, z])/(2*nc*z)
 
IIPTFF[q, g, 2] = Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*z)/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(-36 - 24*nc^2 + 8*Pi^2 + 8*nc^2*Pi^2 + 33*z + 
         75*nc^2*z - 8*Pi^2*z - 12*z^2 - 24*nc^2*z^2 + 4*Pi^2*z^2 + 
         4*nc^2*Pi^2*z^2))/(96*nc^2*z)) + 
    Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(2 - 2*z + z^2))/(8*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(36 - 160*nc^2 - 48*z + 144*nc^2*z + 21*z^2 - 
         9*nc^2*z^2 + 16*nc^2*z^3))/(192*nc^2*z)) + 
    ((-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2)*H[-1, z])/(48*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(8*nc^2 + 2*z + 6*nc^2*z - z^2 + 9*nc^2*z^2))/
       (32*nc^2*z) + ((-1 + nc)*(1 + nc)*(-432 + 648*nc^2 + 96*Pi^2 + 207*z + 
         2733*nc^2*z - 96*Pi^2*z + 117*z^2 + 471*nc^2*z^2 + 48*Pi^2*z^2 + 
         352*nc^2*z^3))/(576*nc^2*z) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(2 - 2*z + z^2))/(4*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(36 - 284*nc^2 - 36*z + 180*nc^2*z + 21*z^2 + 
           15*nc^2*z^2 + 32*nc^2*z^3))/(96*nc^2*z)))*H[0, z] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*z)/(8*nc^2) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/(16*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2*Pi^2 + z - 2*Pi^2*z + Pi^2*z^2))/
       (32*nc^2*z))*H[1, z] + (((-1 + nc)*(1 + nc)*z)/8 - 
      (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(4*z))*H[-1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(32*nc^2 + 6*z + 18*nc^2*z - 3*z^2 + 
         31*nc^2*z^2))/(16*nc^2*z) + ((-1 + nc)*(1 + nc)*
        (-848*nc^2 + 24*z + 360*nc^2*z + 3*z^2 - 39*nc^2*z^2 + 96*nc^2*z^3))/
       (192*nc^2*z))*H[0, 0, z] + (((-1 + nc)*(1 + nc)*z)/(8*nc^2) + 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 - 2*z + z^2))/(4*nc^2*z))*
     H[0, 1, z] + ((3*Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(4*z) + 
      ((-1 + nc)*(1 + nc)*(-22*nc^2 + 24*nc^2*z + 3*z^2 - 18*nc^2*z^2 + 
         4*nc^2*z^3))/(24*nc^2*z))*H[1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(1 + nc^2)*z)/(16*nc^2) + 
      (Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/(8*nc^2*z))*
     H[1, 1, z] + ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, -1, 0, z])/
     (4*z) + (3*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[-1, 0, 0, z])/(8*z) + 
    ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*H[0, -1, 0, z])/(4*z) - 
    ((-1 + nc)*(1 + nc)*(160*nc^2 + 22*z + 66*nc^2*z - 11*z^2 + 135*nc^2*z^2)*
      H[0, 0, 0, z])/(32*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*
      (2 - 2*z + z^2)*H[0, 0, 1, z])/(4*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-2 + 12*nc^2 + 2*z - 10*nc^2*z - z^2 + 6*nc^2*z^2)*
      H[0, 1, 0, z])/(4*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + 2*nc^2)*
      (2 - 2*z + z^2)*H[0, 1, 1, z])/(8*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(2 + 9*nc^2)*(2 - 2*z + z^2)*H[1, 0, 0, z])/
     (8*nc^2*z) - ((-1 + nc)*(1 + nc)*(3 + 5*nc^2)*(2 - 2*z + z^2)*
      H[1, 0, 1, z])/(16*nc^2*z) - ((-1 + nc)*(1 + nc)*(3 + 5*nc^2)*
      (2 - 2*z + z^2)*H[1, 1, 0, z])/(16*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2)*H[1, 1, 1, z])/
     (16*nc^2*z) + ((-1 + nc)*(1 + nc)*(6256*nc^2 - 264*nc^2*Pi^2 + 1026*z - 
       3258*nc^2*z + 288*nc^2*Pi^2*z - 891*z^2 - 1881*nc^2*z^2 + 
       72*Pi^2*z^2 - 144*nc^2*Pi^2*z^2 - 1360*nc^2*z^3 + 48*nc^2*Pi^2*z^3 - 
       4752*nc^2*Zeta[3] + 3456*nc^2*z*Zeta[3] - 2376*nc^2*z^2*Zeta[3]))/
     (1728*nc^2*z)
 
IIPTFF[q, g, 3] = Lb^3*(-(Lomega^2*(-1 + nc)^3*(1 + nc)^3*(2 - 2*z + z^2))/
       (32*nc^3*z) + (Lomega*(-1 + nc)^2*(1 + nc)^2*(36 - 204*nc^2 - 48*z + 
         188*nc^2*z + 21*z^2 - 31*nc^2*z^2 + 16*nc^2*z^3))/(384*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(-486 + 5868*nc^2 - 20446*nc^4 - 96*nc^2*Pi^2 + 
         480*nc^4*Pi^2 + 828*z - 6012*nc^2*z + 21024*nc^4*z - 48*Pi^2*z + 
         48*nc^2*Pi^2*z + 384*nc^4*Pi^2*z - 423*z^2 + 936*nc^2*z^2 - 
         3465*nc^4*z^2 + 24*Pi^2*z^2 - 168*nc^2*Pi^2*z^2 + 
         528*nc^4*Pi^2*z^2 - 432*nc^2*z^3 + 2608*nc^4*z^3))/(13824*nc^3*z)) + 
    ((-1 + nc)*(1 + nc)*(4 - 39*nc^2 + 53*nc^4)*Pi^2*(2 + 2*z + z^2)*
      H[-1, -1, -1, z])/(288*nc^3*z) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 - 2*nc^2 + 5*nc^4)*(2 + 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(-441 - 792*nc^2 + 3869*nc^4 + 
         12*Pi^2 - 48*nc^2*Pi^2 + 276*nc^4*Pi^2 - 612*z - 1620*nc^2*z + 
         2784*nc^4*z + 12*Pi^2*z - 48*nc^2*Pi^2*z + 276*nc^4*Pi^2*z - 
         99*z^2 - 1098*nc^2*z^2 + 693*nc^4*z^2 + 6*Pi^2*z^2 - 
         24*nc^2*Pi^2*z^2 + 138*nc^4*Pi^2*z^2 + 560*nc^4*z^3))/
       (1728*nc^3*z) + nf*((-5*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(72*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(24*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(2 + 2*z + z^2))/(8*nc*z) + 
        ((-1 + nc)*(1 + nc)*(18 - 18*nc^2 + 80*nc^4 + 54*z - 24*nc^2*z + 
           122*nc^4*z + 24*z^2 + 3*nc^2*z^2 + 67*nc^4*z^2))/(96*nc^3*z)))*
     H[-1, -1, 0, z] + ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(-1 + 10*nc^2)*Pi^2*
      (2 + 2*z + z^2)*H[-1, 0, -1, z])/(288*nc^3*z) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(1 - 3*nc^2 + 8*nc^4)*(2 + 2*z + z^2))/
       (32*nc^3*z) - ((-1 + nc)*(1 + nc)*(765 + 2088*nc^2 + 9999*nc^4 + 
         120*Pi^2 - 1368*nc^2*Pi^2 + 384*nc^4*Pi^2 - 2124*z - 3240*nc^2*z + 
         14224*nc^4*z + 120*Pi^2*z - 1476*nc^2*Pi^2*z + 600*nc^4*Pi^2*z - 
         3105*z^2 - 5004*nc^2*z^2 + 4325*nc^4*z^2 + 60*Pi^2*z^2 - 
         738*nc^2*Pi^2*z^2 + 300*nc^4*Pi^2*z^2 + 3104*nc^4*z^3))/
       (3456*nc^3*z) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(48*z) - 
        ((-1 + nc)*(1 + nc)*(70 + 70*z + 41*z^2))/(432*z)) + 
      Lb*((3*Lomega*(-1 + nc)^2*(1 + nc)^2*(2 + 2*z + z^2))/(16*nc*z) + 
        ((-1 + nc)*(1 + nc)*(18 - 72*nc^2 + 966*nc^4 + 6*z - 120*nc^2*z + 
           698*nc^4*z - 45*nc^2*z^2 - 149*nc^4*z^2 + 112*nc^4*z^3))/
         (192*nc^3*z)))*H[-1, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 + 2*z + z^2))/(16*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-9 + 53*nc^2 - 30*z + 90*nc^2*z - 18*z^2 + 
         42*nc^2*z^2 + 8*nc^2*z^3))/(48*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-162*nc^2 - 874*nc^4 + 36*Pi^2 - 60*nc^2*Pi^2 - 
         24*nc^4*Pi^2 - 522*nc^2*z - 552*nc^4*z + 36*Pi^2*z - 
         78*nc^2*Pi^2*z + 12*nc^4*Pi^2*z - 369*nc^2*z^2 + 33*nc^4*z^2 + 
         18*Pi^2*z^2 - 39*nc^2*Pi^2*z^2 + 6*nc^4*Pi^2*z^2 - 280*nc^4*z^3))/
       (864*nc^3*z))*H[-1, 0, 1, z] + 
    ((-1 + nc)*(1 + nc)*Pi^2*(24 - 86*nc^2 + 114*nc^4 + 20*z - 18*nc^2*z + 
       42*nc^4*z + 10*z^2 - 45*nc^2*z^2 + 57*nc^4*z^2)*H[0, -1, -1, z])/
     (576*nc^3*z) + (-((-1 + nc)*(1 + nc)*nf*(40 + 43*z + 26*z^2))/(432*z) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(16*nc^4 + 2*z - 4*nc^2*z - 14*nc^4*z + z^2 - 
         2*nc^2*z^2 + 17*nc^4*z^2))/(32*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(828 - 1764*nc^2 - 2856*nc^4 + 204*nc^2*Pi^2 + 
         252*nc^4*Pi^2 + 630*z - 378*nc^2*z - 11852*nc^4*z - 24*Pi^2*z + 
         432*nc^2*Pi^2*z + 96*nc^4*Pi^2*z + 882*z^2 + 2889*nc^2*z^2 + 
         2855*nc^4*z^2 + 24*Pi^2*z^2 + 132*nc^2*Pi^2*z^2 + 96*nc^4*Pi^2*z^2 - 
         1968*nc^4*z^3))/(1728*nc^3*z) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(2 + 2*z + z^2))/(8*nc*z) + 
        ((-1 + nc)*(1 + nc)*(18 - 27*nc^2 + 257*nc^4 - 48*nc^2*z + 
           93*nc^4*z + 9*z^2 - 3*nc^2*z^2 - 45*nc^4*z^2 + 24*nc^4*z^3))/
         (48*nc^3*z)))*H[0, -1, 0, z] - 
    ((-1 + nc)*(1 + nc)*Pi^2*(-8 + 20*nc^2 + 16*nc^4 - 32*nc^2*z + 
       70*nc^4*z - 6*z^2 + 5*nc^2*z^2 + 14*nc^4*z^2)*H[0, 0, -1, z])/
     (288*nc^3*z) + ((Lb^2*(-1 + nc)*(1 + nc)*(24*nc^4 - z - 2*nc^2*z - 
         13*nc^4*z + z^2 - 6*nc^2*z^2 + 45*nc^4*z^2))/(16*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-48960*nc^2 - 482112*nc^4 + 10752*nc^2*Pi^2 + 
         19968*nc^4*Pi^2 + 26226*z - 134672*nc^2*z - 345314*nc^4*z + 
         816*Pi^2*z + 14256*nc^2*Pi^2*z + 15888*nc^4*Pi^2*z + 36621*z^2 - 
         91672*nc^2*z^2 + 138947*nc^4*z^2 + 696*Pi^2*z^2 + 
         11976*nc^2*Pi^2*z^2 + 12216*nc^4*Pi^2*z^2 + 10395*z^3 - 
         11920*nc^2*z^3 + 33085*nc^4*z^3 - 120*Pi^2*z^3 + 
         8472*nc^2*Pi^2*z^3 + 16296*nc^4*Pi^2*z^3 - 7040*nc^2*z^4 + 
         29856*nc^4*z^4))/(13824*nc^3*z*(1 + z)) + 
      nf*(-(Lb^2*(-1 + nc)^2*(1 + nc)^2*(-2 + z))/(8*nc^2) - 
        (Lb*(-1 + nc)*(1 + nc)*(160 - 192*nc^2 + 32*z - 72*nc^2*z - 31*z^2 + 
           51*nc^2*z^2))/(192*nc^2*z) + ((-1 + nc)*(1 + nc)*
          (7392 - 3680*nc^2 + 10462*z - 5582*nc^2*z + 1111*z^2 + 
           409*nc^2*z^2 - 32*z^3 + 64*nc^2*z^3))/(3456*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(160*nc^2 + 22*z + 66*nc^2*z - 
            11*z^2 + 135*nc^2*z^2))/(64*nc^3*z) + 
        ((-1 + nc)*(1 + nc)*(1440*nc^2 - 20512*nc^4 + 132*z + 104*nc^2*z + 
           708*nc^4*z - 513*z^2 + 1982*nc^2*z^2 + 1899*nc^4*z^2 - 
           64*nc^2*z^3 + 1024*nc^4*z^3))/(768*nc^3*z)))*H[0, 0, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-16*nc^2 + 64*nc^4 - 6*z + 4*nc^2*z + 
         42*nc^4*z + 3*z^2 - 22*nc^2*z^2 + 63*nc^4*z^2))/(32*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(1296 - 5400*nc^2 + 8376*nc^4 - 240*Pi^2 + 
         456*nc^2*Pi^2 + 1128*nc^4*Pi^2 - 918*z - 274*nc^2*z + 26772*nc^4*z + 
         606*Pi^2*z - 708*nc^2*Pi^2*z - 1134*nc^4*Pi^2*z - 1098*z^2 - 
         3652*nc^2*z^2 + 3762*nc^4*z^2 - 267*Pi^2*z^2 + 126*nc^2*Pi^2*z^2 + 
         735*nc^4*Pi^2*z^2 - 496*nc^2*z^3 + 3568*nc^4*z^3))/(3456*nc^3*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(12*z) + 
        ((-1 + nc)*(1 + nc)*(-80 + 240*nc^2 + 80*z - 285*nc^2*z - 52*z^2 + 
           120*nc^2*z^2))/(864*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*nc^2)*(2 - 2*z + z^2))/
         (8*nc^3*z) + ((-1 + nc)*(1 + nc)*(-72 + 1064*nc^2 - 3184*nc^4 + 
           24*z + 3076*nc^4*z - 39*z^2 + 84*nc^2*z^2 + 127*nc^4*z^2 + 
           448*nc^4*z^3))/(384*nc^3*z)))*H[0, 0, 1, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(8 - 24*nc^2 + 96*nc^4 - 10*z + 40*nc^2*z + 
         18*nc^4*z + 5*z^2 - 20*nc^2*z^2 + 87*nc^4*z^2))/(64*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(15728*nc^2 + 480*nc^4 + 240*Pi^2 - 
         2076*nc^2*Pi^2 - 204*nc^4*Pi^2 - 1377*z + 19160*nc^2*z - 
         74211*nc^4*z - 318*Pi^2*z + 732*nc^2*Pi^2*z + 1614*nc^4*Pi^2*z + 
         522*z^2 + 6627*nc^2*z^2 - 86355*nc^4*z^2 - 351*Pi^2*z^2 + 
         1920*nc^2*Pi^2*z^2 + 2013*nc^4*Pi^2*z^2 + 1899*z^3 + 3945*nc^2*z^3 - 
         22658*nc^4*z^3 + 207*Pi^2*z^3 - 888*nc^2*Pi^2*z^3 + 
         195*nc^4*Pi^2*z^3 + 912*nc^2*z^4 - 10832*nc^4*z^4))/
       (3456*nc^3*z*(1 + z)) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-8 + 12*nc^2 - 2*z + 2*nc^2*z - 5*z^2 + 
           7*nc^2*z^2))/(48*nc^2*z) + ((-1 + nc)*(1 + nc)*
          (100 - 16*nc^2 + 40*z - 53*nc^2*z - 20*z^2 + 80*nc^2*z^2 - 8*z^3 + 
           16*nc^2*z^3))/(288*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-2 + 12*nc^2 + 2*z - 10*nc^2*z - 
            z^2 + 6*nc^2*z^2))/(8*nc^3*z) + 
        ((-1 + nc)*(1 + nc)*(-36 + 340*nc^2 - 2552*nc^4 + 12*z - 208*nc^2*z + 
           1540*nc^4*z - 51*z^2 + 248*nc^2*z^2 + 11*nc^4*z^2 + 16*nc^2*z^3 + 
           304*nc^4*z^3))/(192*nc^3*z)))*H[0, 1, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(16 - 40*nc^2 + 72*nc^4 - 14*z + 56*nc^2*z - 
         58*nc^4*z + 7*z^2 - 16*nc^2*z^2 + 41*nc^4*z^2))/(64*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(648 + 756*nc^2 - 8340*nc^4 + 48*Pi^2 - 
         240*nc^2*Pi^2 + 96*nc^4*Pi^2 - 351*z - 3032*nc^2*z - 8733*nc^4*z - 
         162*Pi^2*z + 528*nc^2*Pi^2*z + 498*nc^4*Pi^2*z + 144*z^2 - 
         830*nc^2*z^2 - 4374*nc^4*z^2 + 45*Pi^2*z^2 + 48*nc^2*Pi^2*z^2 + 
         51*nc^4*Pi^2*z^2 - 528*nc^2*z^3 - 1088*nc^4*z^3))/(3456*nc^3*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(2 - 2*z + z^2))/(24*z) + 
        ((-1 + nc)*(1 + nc)*(20 + 60*nc^2 - 20*z - 63*nc^2*z + 13*z^2 + 
           30*nc^2*z^2))/(432*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + 2*nc^2)*(2 - 2*z + z^2))/
         (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(18 - 230*nc^2 - 408*nc^4 - 30*z + 
           132*nc^2*z + 346*nc^4*z - 9*z^2 + 66*nc^2*z^2 - 5*nc^4*z^2 + 
           32*nc^2*z^3 + 48*nc^4*z^3))/(192*nc^3*z)))*H[0, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*Pi^2*(2 - 2*z + z^2)*H[1, 0, -1, z])/
     (96*nc*z) + ((Lb^2*(-1 + nc)*(1 + nc)*(2 - 9*nc^2 + 25*nc^4)*
        (2 - 2*z + z^2))/(32*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-4356 - 1813*nc^2 - 32593*nc^4 - 384*Pi^2 + 
         2964*nc^2*Pi^2 + 2340*nc^4*Pi^2 + 1026*z + 3427*nc^2*z + 
         10529*nc^4*z + 4644*z^2 + 1435*nc^2*z^2 + 35607*nc^4*z^2 + 
         192*Pi^2*z^2 - 1482*nc^2*Pi^2*z^2 - 1170*nc^4*Pi^2*z^2 - 738*z^3 - 
         3941*nc^2*z^3 - 155*nc^4*z^3 - 192*Pi^2*z^3 + 1482*nc^2*Pi^2*z^3 + 
         1170*nc^4*Pi^2*z^3 - 352*nc^2*z^4 + 7144*nc^4*z^4))/
       (3456*nc^3*z*(1 + z)) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 - 2*z + z^2))/(48*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(466 - 402*nc^2 - 232*z + 204*nc^2*z - 103*z^2 + 
           285*nc^2*z^2 - 72*z^3 + 144*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(2 + 9*nc^2)*(2 - 2*z + z^2))/
         (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(-9 + 68*nc^2 - 815*nc^4 + 3*z - 
           166*nc^2*z + 704*nc^4*z - 12*z^2 + 149*nc^2*z^2 - 37*nc^4*z^2 + 
           8*nc^2*z^3 + 96*nc^4*z^3))/(96*nc^3*z)))*H[1, 0, 0, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-3 + 13*nc^2)*(2 - 2*z + z^2))/(16*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-1629 + 2100*nc^2 + 6173*nc^4 - 264*Pi^2 + 
         1020*nc^2*Pi^2 + 996*nc^4*Pi^2 + 1782*z + 940*nc^2*z + 542*nc^4*z + 
         264*Pi^2*z - 1020*nc^2*Pi^2*z - 996*nc^4*Pi^2*z - 558*z^2 - 
         1190*nc^2*z^2 - 2428*nc^4*z^2 - 132*Pi^2*z^2 + 510*nc^2*Pi^2*z^2 + 
         498*nc^4*Pi^2*z^2 - 496*nc^2*z^3 - 976*nc^4*z^3))/(3456*nc^3*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + 3*nc^2)*(2 - 2*z + z^2))/(48*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(80 + 160*nc^2 - 80*z - 160*nc^2*z + 43*z^2 + 
           77*nc^2*z^2))/(864*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(3 + 5*nc^2)*(2 - 2*z + z^2))/
         (32*nc^3*z) + ((-1 + nc)*(1 + nc)*(27 - 26*nc^2 - 477*nc^4 - 45*z + 
           14*nc^2*z + 495*nc^4*z + 74*nc^2*z^2 - 198*nc^4*z^2 + 
           48*nc^4*z^3))/(192*nc^3*z)))*H[1, 0, 1, z] + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-3 + 13*nc^2)*(2 - 2*z + z^2))/(16*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-2097 + 687*nc^2 - 9576*nc^4 - 276*Pi^2 + 
         1032*nc^2*Pi^2 + 156*nc^4*Pi^2 + 459*z + 1429*nc^2*z + 4062*nc^4*z + 
         1890*z^2 + 785*nc^2*z^2 + 10551*nc^4*z^2 + 138*Pi^2*z^2 - 
         516*nc^2*Pi^2*z^2 - 78*nc^4*Pi^2*z^2 - 666*z^3 - 57*nc^2*z^3 - 
         915*nc^4*z^3 - 138*Pi^2*z^3 + 516*nc^2*Pi^2*z^3 + 78*nc^4*Pi^2*z^3 - 
         208*nc^2*z^4 + 2064*nc^4*z^4))/(3456*nc^3*z*(1 + z)) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/(48*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(212 - 144*nc^2 - 134*z + 78*nc^2*z - 11*z^2 + 
           87*nc^2*z^2 - 24*z^3 + 48*nc^2*z^3))/(864*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(3 + 5*nc^2)*(2 - 2*z + z^2))/
         (32*nc^3*z) + ((-1 + nc)*(1 + nc)*(-9 - 114*nc^2 - 513*nc^4 + 15*z + 
           74*nc^2*z + 479*nc^4*z - 24*z^2 + 104*nc^2*z^2 - 136*nc^4*z^2 + 
           16*nc^2*z^3 + 64*nc^4*z^3))/(192*nc^3*z)))*H[1, 1, 0, z] + 
    ((3*Lb^2*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/
       (32*nc^3*z) - ((-1 + nc)*(1 + nc)*(-459 + 1230*nc^2 + 1897*nc^4 + 
         168*Pi^2 + 216*nc^2*Pi^2 + 48*nc^4*Pi^2 + 522*z - 760*nc^2*z - 
         1282*nc^4*z - 168*Pi^2*z - 216*nc^2*Pi^2*z - 48*nc^4*Pi^2*z - 
         126*z^2 + 356*nc^2*z^2 + 482*nc^4*z^2 + 84*Pi^2*z^2 + 
         108*nc^2*Pi^2*z^2 + 24*nc^4*Pi^2*z^2 - 176*nc^2*z^3 - 384*nc^4*z^3))/
       (3456*nc^3*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*z + z^2))/
         (48*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(40 - 40*z + 17*z^2))/
         (864*nc^2*z)) + Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*
           (2 - 2*z + z^2))/(32*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + nc^2)*
          (-9 + 53*nc^2 + 15*z - 59*nc^2*z - 24*z^2 + 46*nc^2*z^2))/
         (192*nc^3*z)))*H[1, 1, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 - 4*nc^2 + nc^4)*(2 + 2*z + z^2))/
       (8*nc^3*z) + ((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(24*z) - 
      ((-1 + nc)*(1 + nc)*(36 - 63*nc^2 + 319*nc^4 + 72*z + 240*nc^4*z + 
         90*nc^2*z^2 + 84*nc^4*z^2 + 16*nc^4*z^3))/(288*nc^3*z))*
     H[-1, -1, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 - nc^2 + 14*nc^4)*(2 + 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(48*z) + 
      ((-1 + nc)*(1 + nc)*(-144 - 189*nc^2 + 353*nc^4 - 480*z - 306*nc^2*z + 
         504*nc^4*z - 252*z^2 - 300*nc^2*z^2 + 408*nc^4*z^2 + 80*nc^4*z^3))/
       (576*nc^3*z))*H[-1, -1, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-3 + 7*nc^2)*(2 + 2*z + z^2))/(8*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-36 + 124*nc^2 - 135*z + 276*nc^2*z - 81*z^2 + 
         138*nc^2*z^2 + 16*nc^2*z^3))/(144*nc*z))*H[-1, -1, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2 + 16*nc^4)*(2 + 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(-27 - 18*nc^2 + 79*nc^4 - 102*z - 
         36*nc^2*z + 12*nc^4*z - 45*z^2 - 57*nc^2*z^2 + 90*nc^4*z^2 + 
         16*nc^4*z^3))/(288*nc^3*z))*H[-1, 0, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(4 - 8*nc^2 + 31*nc^4)*(2 + 2*z + z^2))/
       (16*nc^3*z) - ((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(144*z) - 
      ((-1 + nc)*(1 + nc)*(-135 + 162*nc^2 + 2179*nc^4 - 486*z - 234*nc^2*z + 
         1492*nc^4*z - 177*z^2 - 327*nc^2*z^2 - 376*nc^4*z^2 + 288*nc^4*z^3))/
       (576*nc^3*z))*H[-1, 0, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 + 2*z + z^2))/(8*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-21 + 153*nc^2 - 55*z + 214*nc^2*z - 30*z^2 + 
         89*nc^2*z^2 + 24*nc^2*z^3))/(96*nc*z))*H[-1, 0, 0, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 - nc^2 + 12*nc^4)*(2 + 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(-27*nc^2 + 115*nc^4 - 46*nc^2*z + 
         180*nc^4*z - 6*z^2 - 18*nc^2*z^2 + 62*nc^4*z^2 + 16*nc^4*z^3))/
       (96*nc^3*z))*H[-1, 0, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 + 2*z + z^2))/(8*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-9 + 53*nc^2 - 30*z + 90*nc^2*z - 27*z^2 + 
         39*nc^2*z^2 + 8*nc^2*z^3))/(144*nc*z))*H[-1, 0, 1, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(8 - 12*nc^2 + 20*nc^4 + 6*z - 6*nc^2*z + 
          12*nc^4*z + 5*z^2 - 5*nc^2*z^2 + 10*nc^4*z^2))/(16*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(36 - 24*nc^2 + 60*nc^4 + 42*z + 4*nc^2*z + 
         116*nc^4*z + 31*z^2 - 32*nc^2*z^2 - 9*nc^4*z^2 + 16*nc^4*z^3))/
       (96*nc^3*z))*H[0, -1, -1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(36*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(8 - 16*nc^2 + 88*nc^4 + 10*z - 18*nc^2*z - 
         44*nc^4*z + 7*z^2 - 15*nc^2*z^2 + 82*nc^4*z^2))/(32*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(252 - 252*nc^2 + 4888*nc^4 - 282*z - 1050*nc^2*z + 
         1678*nc^4*z + 57*z^2 + 123*nc^2*z^2 - 658*nc^4*z^2 + 496*nc^4*z^3))/
       (576*nc^3*z))*H[0, -1, 0, 0, z] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*(2 - 2*z + z^2))/(8*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-12 + 188*nc^2 - 26*z + 70*nc^2*z - 3*z^2 + 
         59*nc^2*z^2))/(96*nc*z))*H[0, -1, 0, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(2 + 2*z + z^2))/(36*z) + 
      (Lb*(-1 + nc)*(1 + nc)*(56*nc^4 + 4*z - 12*nc^2*z - 30*nc^4*z + 4*z^2 - 
         6*nc^2*z^2 + 57*nc^4*z^2))/(16*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(72 - 72*nc^2 + 2280*nc^4 + 18*z - 36*nc^2*z - 
         370*nc^4*z - 21*z^2 + 192*nc^2*z^2 - 89*nc^4*z^2 + 16*nc^4*z^3))/
       (288*nc^3*z))*H[0, 0, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1408*nc^4 - 38*z - 76*nc^2*z - 494*nc^4*z + 
          75*z^2 - 282*nc^2*z^2 + 2215*nc^4*z^2))/(128*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-31264*nc^4 - 153*z + 1194*nc^2*z - 57697*nc^4*z - 
         1050*z^2 + 3039*nc^2*z^2 - 18687*nc^4*z^2 - 1641*z^3 + 
         2608*nc^2*z^3 + 12549*nc^4*z^3 - 744*z^4 + 830*nc^2*z^4 + 
         6646*nc^4*z^4 + 112*nc^2*z^5 + 1888*nc^4*z^5))/
       (576*nc^3*z*(1 + z)^2) + nf*((19*Lb*(-1 + nc)^2*(1 + nc)^2*(-2 + z))/
         (32*nc^2) + ((-1 + nc)*(1 + nc)*(128 - 136*nc^2 + 75*z - 91*nc^2*z + 
           12*z^2 + 19*nc^2*z^2))/(72*nc^2*z)))*H[0, 0, 0, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(1 + 6*nc^2)*nf*(2 - 2*z + z^2))/(36*nc^2*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-160*nc^2 + 512*nc^4 - 46*z + 242*nc^4*z + 
         23*z^2 - 184*nc^2*z^2 + 459*nc^4*z^2))/(64*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(3456*nc^2 - 12288*nc^4 - 30*z + 2068*nc^2*z + 
         17994*nc^4*z + 15*z^2 - 872*nc^2*z^2 + 729*nc^4*z^2 + 112*nc^2*z^3 + 
         2288*nc^4*z^3))/(1152*nc^3*z))*H[0, 0, 0, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-4 + 6*nc^2 - 6*z + 6*nc^2*z - 3*z^2 + 
          4*nc^2*z^2))/(12*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*
        (8 - 24*nc^2 + 288*nc^4 - 18*z + 72*nc^2*z + 122*nc^4*z + 11*z^2 - 
         38*nc^2*z^2 + 267*nc^4*z^2))/(32*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(496*nc^2 - 12672*nc^4 - 81*z + 2036*nc^2*z - 
         19803*nc^4*z - 396*z^2 + 2479*nc^2*z^2 - 2493*nc^4*z^2 - 549*z^3 + 
         906*nc^2*z^3 + 5327*nc^4*z^3 - 234*z^4 + 12*nc^2*z^4 + 
         2254*nc^4*z^4 + 72*nc^2*z^5 + 1592*nc^4*z^5))/
       (576*nc^3*z*(1 + z)^2))*H[0, 0, 1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(-1 + 6*nc^2)*nf*(2 - 2*z + z^2))/(72*nc^2*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(16 - 16*nc^2 + 104*nc^4 - 12*z + 74*nc^2*z - 
         38*nc^4*z + 6*z^2 + 3*nc^2*z^2 + 71*nc^4*z^2))/(32*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-936*nc^2 - 1944*nc^4 - 51*z + 590*nc^2*z + 
         1623*nc^4*z - 12*z^2 - 124*nc^2*z^2 - 144*nc^4*z^2 + 120*nc^2*z^3 + 
         232*nc^4*z^3))/(576*nc^3*z))*H[0, 0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-52 + 52*nc^2 - 38*z + 74*nc^2*z - 35*z^2 + 
          35*nc^2*z^2))/(144*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*
        (24 - 64*nc^2 + 216*nc^4 - 26*z + 104*nc^2*z - 44*nc^4*z + 15*z^2 - 
         38*nc^2*z^2 + 156*nc^4*z^2))/(32*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-252 - 388*nc^2 - 10568*nc^4 - 519*z - 
         360*nc^2*z - 16077*nc^4*z - 678*z^2 + 1523*nc^2*z^2 + 235*nc^4*z^2 - 
         807*z^3 + 2774*nc^2*z^3 + 7797*nc^4*z^3 - 396*z^4 + 1443*nc^2*z^4 + 
         3385*nc^4*z^4 + 200*nc^2*z^5 + 1368*nc^4*z^5))/
       (576*nc^3*z*(1 + z)^2))*H[0, 1, 0, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(-1 + 4*nc)*(1 + 4*nc)*nf*(2 - 2*z + z^2))/
       (144*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(24 - 120*nc^2 + 304*nc^4 - 
         18*z + 124*nc^2*z - 250*nc^4*z + 9*z^2 - 62*nc^2*z^2 + 
         165*nc^4*z^2))/(64*nc^3*z) - ((-1 + nc)*(1 + nc)*
        (-72 - 434*nc^2 - 2442*nc^4 - 135*z + 412*nc^2*z + 3245*nc^4*z - 
         30*z^2 + 325*nc^2*z^2 + 197*nc^4*z^2 + 88*nc^2*z^3 + 424*nc^4*z^3))/
       (576*nc^3*z))*H[0, 1, 0, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-14 + 28*nc^2 - 16*z + 14*nc^2*z - 10*z^2 + 
          17*nc^2*z^2))/(144*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*
        (24 - 104*nc^2 + 320*nc^4 - 26*z + 140*nc^2*z - 226*nc^4*z + 13*z^2 - 
         46*nc^2*z^2 + 177*nc^4*z^2))/(64*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-144 - 646*nc^2 - 3390*nc^4 - 117*z - 910*nc^2*z - 
         4709*nc^4*z - 27*z^2 + 467*nc^2*z^2 + 648*nc^4*z^2 - 279*z^3 + 
         1200*nc^2*z^3 + 2319*nc^4*z^3 - 225*z^4 + 571*nc^2*z^4 + 
         790*nc^4*z^4 + 120*nc^2*z^5 + 456*nc^4*z^5))/(576*nc^3*z*(1 + z)^2))*
     H[0, 1, 1, 0, z] + 
    (-((-1 + nc)*(1 + nc)*(1 + 6*nc^2)*nf*(2 - 2*z + z^2))/(144*nc^2*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-24 + 24*nc^2 + 96*nc^4 + 26*z - 24*nc^2*z - 
         98*nc^4*z - 13*z^2 + 12*nc^2*z^2 + 49*nc^4*z^2))/(64*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-204*nc^2 - 372*nc^4 - 45*z + 140*nc^2*z + 
         405*nc^4*z + 48*z^2 + 65*nc^2*z^2 - 39*nc^4*z^2 + 24*nc^2*z^3 + 
         40*nc^4*z^3))/(576*nc^3*z))*H[0, 1, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2 + 4*nc^4)*(2 - 2*z + z^2))/
       (16*nc^3*z) + ((-1 + nc)*(1 + nc)*(36*nc^2 - 88*nc^4 - 60*z - 
         66*nc^2*z + 24*nc^4*z + 48*z^2 + 27*nc^2*z^2 + 27*nc^4*z^2 + 
         16*nc^4*z^3))/(144*nc^3*z))*H[1, 0, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(3 - 8*nc^2 + 62*nc^4)*(2 - 2*z + z^2))/
       (16*nc^3*z) - ((-1 + nc)*(1 + nc)*(-15 + 41*nc^2)*nf*(2 - 2*z + z^2))/
       (288*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1062 + 914*nc^2 - 19592*nc^4 + 
         780*z - 2148*nc^2*z + 17044*nc^4*z - 501*z^2 + 2340*nc^2*z^2 - 
         2267*nc^4*z^2 + 160*nc^2*z^3 + 2848*nc^4*z^3))/(1152*nc^3*z))*
     H[1, 0, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-5 + 4*nc^2 + 81*nc^4)*(2 - 2*z + z^2))/
       (32*nc^3*z) - ((-1 + nc)*(1 + nc)*(5 + 43*nc^2)*nf*(2 - 2*z + z^2))/
       (288*nc^2*z) - ((-1 + nc)*(1 + nc)*(216 + 382*nc^2 - 5550*nc^4 - 
         348*z + 520*nc^2*z + 6188*nc^4*z + 75*z^2 - 488*nc^2*z^2 - 
         2683*nc^4*z^2 - 80*nc^2*z^3 + 688*nc^4*z^3))/(1152*nc^3*z))*
     H[1, 0, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + 7*nc^2)*(-1 + 8*nc^2)*(2 - 2*z + z^2))/
       (16*nc^3*z) - ((-1 + nc)*(1 + nc)*(5 + 19*nc^2)*nf*(2 - 2*z + z^2))/
       (288*nc^2*z) - ((-1 + nc)*(1 + nc)*(-540 - 92*nc^2 - 9280*nc^4 + 
         624*z + 460*nc^2*z + 9464*nc^4*z - 429*z^2 + 328*nc^2*z^2 - 
         3679*nc^4*z^2 + 16*nc^2*z^3 + 1424*nc^4*z^3))/(1152*nc^3*z))*
     H[1, 0, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-7 + 16*nc^2 + 35*nc^4)*(2 - 2*z + z^2))/
       (32*nc^3*z) - ((-1 + nc)*(1 + nc)*(7 + 17*nc^2)*nf*(2 - 2*z + z^2))/
       (288*nc^2*z) - ((-1 + nc)*(1 + nc)*(36 - 536*nc^2 - 904*nc^4 - 84*z + 
         644*nc^2*z + 1096*nc^4*z + 123*z^2 - 322*nc^2*z^2 - 773*nc^4*z^2 + 
         48*nc^2*z^3 + 48*nc^4*z^3))/(1152*nc^3*z))*H[1, 0, 1, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2 + 79*nc^4)*(2 - 2*z + z^2))/
       (32*nc^3*z) - ((-1 + nc)*(1 + nc)*(5 + 29*nc^2)*nf*(2 - 2*z + z^2))/
       (288*nc^2*z) - ((-1 + nc)*(1 + nc)*(-540 - 768*nc^2 - 7212*nc^4 + 
         924*z + 1132*nc^2*z + 6460*nc^4*z - 627*z^2 + 16*nc^2*z^2 - 
         1493*nc^4*z^2 + 80*nc^2*z^3 + 1040*nc^4*z^3))/(1152*nc^3*z))*
     H[1, 1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-5 + 20*nc^2 + 37*nc^4)*(2 - 2*z + z^2))/
       (32*nc^3*z) - ((-1 + nc)*(1 + nc)*(7 + 23*nc^2)*nf*(2 - 2*z + z^2))/
       (288*nc^2*z) - ((-1 + nc)*(1 + nc)*(54 - 112*nc^2 - 1890*nc^4 - 84*z + 
         464*nc^2*z + 2008*nc^4*z + 93*z^2 - 586*nc^2*z^2 - 959*nc^4*z^2 - 
         16*nc^2*z^3 + 176*nc^4*z^3))/(1152*nc^3*z))*H[1, 1, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 24*nc^2 + 37*nc^4)*(2 - 2*z + z^2))/
       (32*nc^3*z) - ((-1 + nc)*(1 + nc)*(7 + 15*nc^2)*nf*(2 - 2*z + z^2))/
       (288*nc^2*z) - ((-1 + nc)*(1 + nc)*(-234 - 310*nc^2 - 2648*nc^4 + 
         336*z + 668*nc^2*z + 2664*nc^4*z - 159*z^2 - 496*nc^2*z^2 - 
         945*nc^4*z^2 - 16*nc^2*z^3 + 368*nc^4*z^3))/(1152*nc^3*z))*
     H[1, 1, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + 5*nc^2)*(2 - 2*z + z^2))/
       (16*nc^3*z) - (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*nf*(2 - 2*z + z^2))/
       (288*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(96*nc^2 + 12*z - 
         136*nc^2*z + 21*z^2 + 149*nc^2*z^2 + 16*nc^2*z^3))/(1152*nc^3*z))*
     H[1, 1, 1, 1, z] - ((-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*(2 + 2*z + z^2)*
      H[-1, -1, -1, -1, 0, z])/(6*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-8 + 67*nc^2)*(2 + 2*z + z^2)*
      H[-1, -1, -1, 0, 0, z])/(96*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-13 + 19*nc^2)*(2 + 2*z + z^2)*
      H[-1, -1, -1, 0, 1, z])/(16*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-23 + 25*nc^2)*(2 + 2*z + z^2)*
      H[-1, -1, 0, -1, 0, z])/(48*nc*z) + 
    ((-1 + nc)*(1 + nc)*(-6 + 17*nc^2 + 11*nc^4)*(2 + 2*z + z^2)*
      H[-1, -1, 0, 0, 0, z])/(32*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-23 + 73*nc^2)*(2 + 2*z + z^2)*
      H[-1, -1, 0, 0, 1, z])/(96*nc*z) - 
    ((-1 + nc)*(1 + nc)*(-7 + 31*nc^2)*(2 + 2*z + z^2)*H[-1, -1, 0, 1, 0, z])/
     (24*nc*z) - ((-1 + nc)*nc*(1 + nc)*(2 + 2*z + z^2)*
      H[-1, -1, 0, 1, 1, z])/(3*z) + 
    ((-1 + nc)*(1 + nc)*(1 - 10*nc^2 + 13*nc^4)*(2 + 2*z + z^2)*
      H[-1, 0, -1, -1, 0, z])/(24*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(2 + 21*nc^2 + 167*nc^4)*(2 + 2*z + z^2)*
      H[-1, 0, -1, 0, 0, z])/(96*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-3 + 17*nc^2)*(2 + 2*z + z^2)*H[-1, 0, -1, 0, 1, z])/
     (48*nc*z) + ((-1 + nc)*(1 + nc)*(1 + 29*nc^2 + 24*nc^4)*(2 + 2*z + z^2)*
      H[-1, 0, 0, -1, 0, z])/(48*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(130 - 90*nc^2 + 612*nc^4 + 130*z - 120*nc^2*z + 
       672*nc^4*z + 65*z^2 - 60*nc^2*z^2 + 336*nc^4*z^2)*
      H[-1, 0, 0, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-23 + 61*nc^2)*(2 + 2*z + z^2)*H[-1, 0, 0, 0, 1, z])/
     (96*nc*z) - ((-1 + nc)*(1 + nc)*(36 - 6*nc^2 + 142*nc^4 + 36*z - 
       24*nc^2*z + 178*nc^4*z + 18*z^2 - 12*nc^2*z^2 + 89*nc^4*z^2)*
      H[-1, 0, 0, 1, 0, z])/(96*nc^3*z) - 
    (7*(-1 + nc)*(1 + nc)*(1 + nc^2)*(2 + 2*z + z^2)*H[-1, 0, 0, 1, 1, z])/
     (48*nc*z) - ((-1 + nc)*(1 + nc)*(34 + 6*nc^2 + 32*nc^4 + 34*z - 
       6*nc^2*z + 56*nc^4*z + 17*z^2 - 3*nc^2*z^2 + 28*nc^4*z^2)*
      H[-1, 0, 1, 0, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-11 + 9*nc^2)*(2 + 2*z + z^2)*H[-1, 0, 1, 0, 1, z])/
     (48*nc*z) - ((-1 + nc)*(1 + nc)*(12 + 18*nc^2 - 10*nc^4 + 12*z + 
       12*nc^2*z + 2*nc^4*z + 6*z^2 + 6*nc^2*z^2 + nc^4*z^2)*
      H[-1, 0, 1, 1, 0, z])/(48*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 + 2*z + z^2)*H[-1, 0, 1, 1, 1, z])/
     (24*nc*z) - ((-1 + nc)*(1 + nc)*(-24 + 62*nc^2 + 22*nc^4 - 20*z + 
       70*nc^2*z - 2*nc^4*z - 10*z^2 + 31*nc^2*z^2 + 15*nc^4*z^2)*
      H[0, -1, -1, -1, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(56 - 34*nc^2 + 262*nc^4 + 36*z - 12*nc^2*z + 
       270*nc^4*z + 42*z^2 + 2*nc^2*z^2 + 121*nc^4*z^2)*
      H[0, -1, -1, 0, 0, z])/(96*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-12 + 68*nc^2 + 26*z + 20*nc^2*z - 7*z^2 + 
       36*nc^2*z^2)*H[0, -1, -1, 0, 1, z])/(48*nc*z) + 
    ((-1 + nc)*(1 + nc)*(20 - 8*nc^2 + 124*nc^4 + 16*z - 6*nc^2*z + 
       108*nc^4*z + 14*z^2 - nc^2*z^2 + 64*nc^4*z^2)*H[0, -1, 0, -1, 0, z])/
     (48*nc^3*z) - ((-1 + nc)*(1 + nc)*(104 - 134*nc^2 + 538*nc^4 + 76*z - 
       170*nc^2*z + 190*nc^4*z + 60*z^2 - 79*nc^2*z^2 + 387*nc^4*z^2)*
      H[0, -1, 0, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(28 + 28*nc^2 - 10*z + 36*nc^2*z + 11*z^2 + 
       20*nc^2*z^2)*H[0, -1, 0, 0, 1, z])/(96*nc*z) - 
    ((-1 + nc)*(1 + nc)*(12 - 20*nc^2 + 48*nc^4 + 12*z - 14*nc^2*z + 
       32*nc^4*z + 6*z^2 - 11*nc^2*z^2 + 26*nc^4*z^2)*H[0, -1, 0, 1, 0, z])/
     (48*nc^3*z) - ((-1 + nc)*(1 + nc)*(2 + 2*nc^2 + 4*z + z^2 + nc^2*z^2)*
      H[0, -1, 0, 1, 1, z])/(12*nc*z) + 
    ((-1 + nc)*(1 + nc)*(8 - 12*nc^2 + 16*nc^4 + 4*nc^2*z + 14*nc^4*z + 
       6*z^2 - nc^2*z^2 + 2*nc^4*z^2)*H[0, 0, -1, -1, 0, z])/(24*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(8 - 16*nc^2 + 320*nc^4 + 16*z - 42*nc^2*z - 
       172*nc^4*z + 22*z^2 - 37*nc^2*z^2 + 326*nc^4*z^2)*
      H[0, 0, -1, 0, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(2 + 8*nc^2 - 7*z + 21*nc^2*z + z^2 + 4*nc^2*z^2)*
      H[0, 0, -1, 0, 1, z])/(12*nc*z) - 
    ((-1 + nc)*(1 + nc)*(168*nc^4 + 8*z - 24*nc^2*z - 46*nc^4*z + 12*z^2 - 
       16*nc^2*z^2 + 167*nc^4*z^2)*H[0, 0, 0, -1, 0, z])/(24*nc^3*z) + 
    ((-17*(-1 + nc)^2*(1 + nc)^2*nf*(-2 + z))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(5760*nc^4 - 102*z - 204*nc^2*z - 1326*nc^4*z + 
         377*z^2 - 942*nc^2*z^2 + 7873*nc^4*z^2))/(192*nc^3*z))*
     H[0, 0, 0, 0, 0, z] + ((-1 + nc)*(1 + nc)*(-384*nc^2 + 1248*nc^4 - 
       116*z - 94*nc^2*z + 264*nc^4*z + 58*z^2 - 413*nc^2*z^2 + 
       1026*nc^4*z^2)*H[0, 0, 0, 0, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(32 - 416*nc^2 + 3968*nc^4 - 170*z + 496*nc^2*z + 
       1298*nc^4*z + 157*z^2 - 628*nc^2*z^2 + 3463*nc^4*z^2)*
      H[0, 0, 0, 1, 0, z])/(192*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(64 + 32*nc^2 + 1024*nc^4 - 38*z + 556*nc^2*z - 
       98*nc^4*z + 19*z^2 + 90*nc^2*z^2 + 749*nc^4*z^2)*H[0, 0, 0, 1, 1, z])/
     (192*nc^3*z) + ((-1 + nc)*(1 + nc)*(128 - 96*nc^2 + 2976*nc^4 - 190*z + 
       928*nc^2*z + 502*nc^4*z + 183*z^2 - 136*nc^2*z^2 + 2469*nc^4*z^2)*
      H[0, 0, 1, 0, 0, z])/(192*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(80 - 168*nc^2 + 1320*nc^4 - 62*z + 420*nc^2*z - 
       706*nc^4*z + 35*z^2 - 70*nc^2*z^2 + 829*nc^4*z^2)*H[0, 0, 1, 0, 1, z])/
     (192*nc^3*z) + ((-1 + nc)*(1 + nc)*(80 - 120*nc^2 + 1464*nc^4 - 110*z + 
       520*nc^2*z - 522*nc^4*z + 75*z^2 + 4*nc^2*z^2 + 941*nc^4*z^2)*
      H[0, 0, 1, 1, 0, z])/(192*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-48 + 96*nc^2 + 336*nc^4 + 62*z - 16*nc^2*z - 
       270*nc^4*z - 31*z^2 + 64*nc^2*z^2 + 191*nc^4*z^2)*H[0, 0, 1, 1, 1, z])/
     (192*nc^3*z) - ((-1 + nc)*(1 + nc)*(2 + 18*nc^4 - 6*nc^2*z + 4*nc^4*z + 
       3*z^2 + 10*nc^4*z^2)*H[0, 1, 0, -1, 0, z])/(24*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(336 - 588*nc^2 + 3316*nc^4 - 422*z + 688*nc^2*z - 
       974*nc^4*z + 255*z^2 - 308*nc^2*z^2 + 1995*nc^4*z^2)*
      H[0, 1, 0, 0, 0, z])/(192*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(64 - 212*nc^2 + 1484*nc^4 - 54*z - 60*nc^2*z - 
       1134*nc^4*z + 27*z^2 - 134*nc^2*z^2 + 731*nc^4*z^2)*
      H[0, 1, 0, 0, 1, z])/(192*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(128 - 516*nc^2 + 2620*nc^4 - 162*z + 392*nc^2*z - 
       1762*nc^4*z + 81*z^2 - 280*nc^2*z^2 + 1361*nc^4*z^2)*
      H[0, 1, 0, 1, 0, z])/(192*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-52 + 116*nc^2 + 552*nc^4 + 62*z - 116*nc^2*z - 
       562*nc^4*z - 31*z^2 + 46*nc^2*z^2 + 269*nc^4*z^2)*H[0, 1, 0, 1, 1, z])/
     (192*nc^3*z) + ((-1 + nc)*(1 + nc)*(112 - 148*nc^2 + 1692*nc^4 - 178*z + 
       80*nc^2*z - 834*nc^4*z + 81*z^2 - 44*nc^2*z^2 + 881*nc^4*z^2)*
      H[0, 1, 1, 0, 0, z])/(192*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-24 + 148*nc^2 + 652*nc^4 + 22*z - 264*nc^2*z - 
       538*nc^4*z - 7*z^2 + 52*nc^2*z^2 + 317*nc^4*z^2)*H[0, 1, 1, 0, 1, z])/
     (192*nc^3*z) + ((-1 + nc)*(1 + nc)*(4 + 200*nc^2 + 772*nc^4 - 34*z - 
       308*nc^2*z - 502*nc^4*z + 13*z^2 + 114*nc^2*z^2 + 371*nc^4*z^2)*
      H[0, 1, 1, 1, 0, z])/(192*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(16 + 136*nc^2 - 14*z - 154*nc^2*z + 
       7*z^2 + 65*nc^2*z^2)*H[0, 1, 1, 1, 1, z])/(192*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-5 + 3*nc^2)*(2 - 2*z + z^2)*H[1, 0, -1, -1, 0, z])/
     (24*nc*z) - ((-1 + nc)*(1 + nc)*(1 + 5*nc^2 + 10*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, -1, 0, 0, z])/(24*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2)*H[1, 0, -1, 0, 1, z])/
     (24*nc*z) - ((-1 + nc)*(1 + nc)*(7 + 5*nc^2 + 30*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 0, -1, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(38 + 37*nc^2 + 823*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 0, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-10 + 45*nc^2 + 209*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 0, 0, 1, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-3 + 49*nc^2 + 270*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 0, 1, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-19 + 69*nc^2 + 136*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 0, 1, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-5 + 67*nc^2 + 272*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 1, 0, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-5 + 31*nc^2 + 63*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 1, 0, 1, z])/(24*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-3 + 134*nc^2 + 245*nc^4)*(2 - 2*z + z^2)*
      H[1, 0, 1, 1, 0, z])/(96*nc^3*z) + 
    (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + 11*nc^2)*(2 - 2*z + z^2)*
      H[1, 0, 1, 1, 1, z])/(96*nc^3*z) - 
    ((-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*(2 - 2*z + z^2)*H[1, 1, 0, -1, 0, z])/
     (24*nc^3*z) + ((-1 + nc)*(1 + nc)*(11 + 66*nc^2 + 217*nc^4)*
      (2 - 2*z + z^2)*H[1, 1, 0, 0, 0, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-7 + 127*nc^2 + 170*nc^4)*(2 - 2*z + z^2)*
      H[1, 1, 0, 0, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(10 + 153*nc^2 + 251*nc^4)*(2 - 2*z + z^2)*
      H[1, 1, 0, 1, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(6 + 29*nc^2)*(2 - 2*z + z^2)*
      H[1, 1, 0, 1, 1, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(22 + 169*nc^2 + 171*nc^4)*(2 - 2*z + z^2)*
      H[1, 1, 1, 0, 0, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(18 + 67*nc^2)*(2 - 2*z + z^2)*
      H[1, 1, 1, 0, 1, z])/(96*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(20 + 73*nc^2)*(2 - 2*z + z^2)*
      H[1, 1, 1, 1, 0, z])/(96*nc^3*z) + 
    (5*(-1 + nc)*(1 + nc)*(1 + nc^2)^2*(2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/
     (32*nc^3*z) - (Lomega*(-1 + nc)^2*(1 + nc)^2*z*(-202 + 189*Zeta[3]))/
     (864*nc) + H[1, 0, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 - 4*nc^2 + 7*nc^4)*
         (2 - 2*z + z^2))/(96*nc^3*z) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(2 - 2*z + z^2))/
         (96*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(22 - 4*nc^2 - 9*z - 7*nc^2*z - 
           6*z^2 + 20*nc^2*z^2 - 4*z^3 + 8*nc^2*z^3))/(144*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(1908 - 1844*nc^2 + 126*Pi^2 + 558*nc^2*Pi^2 - 
           1149*z + 1343*nc^2*z - 126*Pi^2*z - 558*nc^2*Pi^2*z - 204*z^2 + 
           140*nc^2*z^2 + 63*Pi^2*z^2 + 279*nc^2*Pi^2*z^2 - 840*z^3 + 
           600*nc^2*z^3))/(5184*nc^2*z)) + 
      Lb^2*((3*Lomega*(-1 + nc)^2*(1 + nc)^2*(2 - 2*z + z^2))/(8*nc*z) - 
        ((-1 + nc)*(1 + nc)*(260*nc^2 - 1340*nc^4 + 12*z - 356*nc^2*z + 
           1200*nc^4*z - 15*z^2 + 178*nc^2*z^2 - 111*nc^4*z^2 + 
           128*nc^4*z^3))/(384*nc^3*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-22*nc^2 + 24*nc^2*z + 3*z^2 - 
           18*nc^2*z^2 + 4*nc^2*z^3))/(48*nc^3*z) + 
        ((-1 + nc)*(1 + nc)*(-243 - 342*nc^2 - 1791*nc^4 - 54*Pi^2 + 
           312*nc^2*Pi^2 + 174*nc^4*Pi^2 + 297*z + 228*nc^2*z + 2699*nc^4*z + 
           54*Pi^2*z - 312*nc^2*Pi^2*z - 174*nc^4*Pi^2*z - 36*z^2 - 
           108*nc^2*z^2 - 268*nc^4*z^2 - 27*Pi^2*z^2 + 156*nc^2*Pi^2*z^2 + 
           87*nc^4*Pi^2*z^2 - 36*nc^2*z^3 + 352*nc^4*z^3))/(576*nc^3*z)) - 
      ((-1 + nc)*(1 + nc)*(5670 - 105068*nc^2 + 212510*nc^4 - 3564*Pi^2 + 
         1752*nc^2*Pi^2 - 2772*nc^4*Pi^2 - 26649*z + 135744*nc^2*z - 
         50359*nc^4*z + 6516*Pi^2*z - 3960*nc^2*Pi^2*z + 432*nc^4*Pi^2*z + 
         18360*z^2 - 46026*nc^2*z^2 - 125434*nc^4*z^2 - 3717*Pi^2*z^2 + 
         6282*nc^2*Pi^2*z^2 + 4131*nc^4*Pi^2*z^2 + 14516*nc^2*z^3 - 
         40084*nc^4*z^3 + 48*nc^2*Pi^2*z^3 + 1872*nc^4*Pi^2*z^3 + 
         19008*Zeta[3] - 42336*nc^2*Zeta[3] - 66528*nc^4*Zeta[3] - 
         19008*z*Zeta[3] + 42336*nc^2*z*Zeta[3] + 66528*nc^4*z*Zeta[3] + 
         9504*z^2*Zeta[3] - 21168*nc^2*z^2*Zeta[3] - 33264*nc^4*z^2*Zeta[3]))/
       (20736*nc^3*z)) + H[1, 1, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(1 - 4*nc^2 + 7*nc^4)*(2 - 2*z + z^2))/
       (48*nc^3*z) + nf*((-5*Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*
          (2 - 2*z + z^2))/(144*nc^2*z) - (Lb^2*(-1 + nc)*(1 + nc)*(1 + nc^2)*
          (2 - 2*z + z^2))/(96*nc^2*z) + ((-1 + nc)*(1 + nc)*
          (-224 - 188*nc^2 + 90*Pi^2 + 162*nc^2*Pi^2 + 269*z + 215*nc^2*z - 
           90*Pi^2*z - 162*nc^2*Pi^2*z - 52*z^2 + 2*nc^2*z^2 + 45*Pi^2*z^2 + 
           81*nc^2*Pi^2*z^2))/(5184*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*z)/(32*nc^3) + 
        ((-1 + nc)*(1 + nc)*(-153 + 133*nc^2 + 338*nc^4 - 18*Pi^2 + 
           48*nc^2*Pi^2 + 66*nc^4*Pi^2 + 144*z + 2*nc^2*z - 142*nc^4*z + 
           18*Pi^2*z - 48*nc^2*Pi^2*z - 66*nc^4*Pi^2*z - 54*z^2 + 
           35*nc^2*z^2 + 89*nc^4*z^2 - 9*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 + 
           33*nc^4*Pi^2*z^2 - 52*nc^4*z^3))/(576*nc^3*z)) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*(2 - 2*z + z^2))/
         (16*nc^3*z) - ((-1 + nc)*(1 + nc)*(36 - 168*nc^2 - 204*nc^4 - 48*z + 
           140*nc^2*z + 188*nc^4*z - 3*z^2 + 38*nc^2*z^2 - 55*nc^4*z^2 + 
           16*nc^2*z^3 + 16*nc^4*z^3))/(384*nc^3*z)) - 
      ((-1 + nc)*(1 + nc)*(4374 - 4788*nc^2 + 67190*nc^4 - 1188*Pi^2 - 
         582*nc^2*Pi^2 - 990*nc^4*Pi^2 - 6183*z + 23930*nc^2*z - 
         28591*nc^4*z + 1944*Pi^2*z + 360*nc^2*Pi^2*z + 504*nc^4*Pi^2*z + 
         2646*z^2 - 17524*nc^2*z^2 - 26266*nc^4*z^2 - 1053*Pi^2*z^2 + 
         1296*nc^2*Pi^2*z^2 + 1089*nc^4*Pi^2*z^2 - 2252*nc^2*z^3 - 
         13660*nc^4*z^3 + 240*nc^2*Pi^2*z^3 + 720*nc^4*Pi^2*z^3 - 
         8208*Zeta[3] - 2592*nc^2*Zeta[3] - 61776*nc^4*Zeta[3] + 
         8208*z*Zeta[3] + 2592*nc^2*z*Zeta[3] + 61776*nc^4*z*Zeta[3] - 
         4104*z^2*Zeta[3] - 1296*nc^2*z^2*Zeta[3] - 30888*nc^4*z^2*Zeta[3]))/
       (20736*nc^3*z)) + Lb^2*((Lomega^2*(-1 + nc)^3*(1 + nc)^3*z)/
       (32*nc^3) - (Lomega*(-1 + nc)^2*(1 + nc)^2*(-108 + 196*nc^2 + 
         24*Pi^2 + 12*nc^2*Pi^2 + 99*z - 43*nc^2*z - 24*Pi^2*z + 
         12*nc^2*Pi^2*z - 36*z^2 + 29*nc^2*z^2 + 12*Pi^2*z^2 + 
         6*nc^2*Pi^2*z^2))/(576*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(-1404 + 19368*nc^2 + 103124*nc^4 + 864*Pi^2 - 
         4464*nc^2*Pi^2 - 9552*nc^4*Pi^2 + 1404*z - 15600*nc^2*z - 
         97164*nc^4*z - 2232*Pi^2*z + 8256*nc^2*Pi^2*z + 600*nc^4*Pi^2*z - 
         891*z^2 + 3540*nc^2*z^2 + 711*nc^4*z^2 + 540*Pi^2*z^2 - 
         384*nc^2*Pi^2*z^2 - 540*nc^4*Pi^2*z^2 - 2592*nc^2*z^3 - 
         12224*nc^4*z^3 + 576*nc^2*Pi^2*z^3 + 192*nc^4*Pi^2*z^3 - 
         3456*Zeta[3] + 13824*nc^2*Zeta[3] - 20736*nc^4*Zeta[3] + 
         5184*z*Zeta[3] + 6912*nc^2*z*Zeta[3] + 22464*nc^4*z*Zeta[3] - 
         4320*z^2*Zeta[3] + 12960*nc^2*z^2*Zeta[3] - 17280*nc^4*z^2*Zeta[3]))/
       (27648*nc^3*z)) + H[0, -1, z]*
     (-(Lb*(-1 + nc)*(1 + nc)*Pi^2*(8 - 20*nc^2 + 28*nc^4 + 6*z + 2*nc^2*z + 
          4*nc^4*z + 5*z^2 - 9*nc^2*z^2 + 14*nc^4*z^2))/(192*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(36*Pi^2 - 48*nc^2*Pi^2 + 436*nc^4*Pi^2 + 
         42*Pi^2*z - 48*nc^2*Pi^2*z + 256*nc^4*Pi^2*z + 31*Pi^2*z^2 - 
         38*nc^2*Pi^2*z^2 + 109*nc^4*Pi^2*z^2 + 16*nc^4*Pi^2*z^3 + 
         432*Zeta[3] - 1200*nc^2*Zeta[3] + 1296*nc^4*Zeta[3] + 
         384*z*Zeta[3] - 888*nc^2*z*Zeta[3] + 816*nc^4*z*Zeta[3] + 
         192*z^2*Zeta[3] - 636*nc^2*z^2*Zeta[3] + 672*nc^4*z^2*Zeta[3]))/
       (1152*nc^3*z)) + H[-1, -1, z]*
     (-(Lb*(-1 + nc)*(1 + nc)*(1 - 10*nc^2 + 15*nc^4)*Pi^2*(2 + 2*z + z^2))/
       (96*nc^3*z) + ((-1 + nc)*(1 + nc)*nf*Pi^2*(2 + 2*z + z^2))/(288*z) - 
      ((-1 + nc)*(1 + nc)*(36*Pi^2 - 207*nc^2*Pi^2 + 815*nc^4*Pi^2 + 
         72*Pi^2*z - 540*nc^2*Pi^2*z + 1344*nc^4*Pi^2*z - 234*nc^2*Pi^2*z^2 + 
         636*nc^4*Pi^2*z^2 + 80*nc^4*Pi^2*z^3 + 576*Zeta[3] - 
         4104*nc^2*Zeta[3] + 6264*nc^4*Zeta[3] + 576*z*Zeta[3] - 
         4104*nc^2*z*Zeta[3] + 6264*nc^4*z*Zeta[3] + 288*z^2*Zeta[3] - 
         2052*nc^2*z^2*Zeta[3] + 3132*nc^4*z^2*Zeta[3]))/(3456*nc^3*z)) + 
    H[-1, 0, z]*(nf*((5*Lb*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(72*z) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(2 + 2*z + z^2))/(48*z) + 
        ((-1 + nc)*(1 + nc)*(215 + 206*z + 25*z^2))/(2592*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*z)/(16*nc) - 
        ((-1 + nc)*(1 + nc)*(-27 - 153*nc^2 - 288*nc^4 + 48*nc^2*Pi^2 + 
           36*nc^4*Pi^2 + 90*z - 36*nc^2*z - 506*nc^4*z + 48*nc^2*Pi^2*z + 
           36*nc^4*Pi^2*z + 135*z^2 + 81*nc^2*z^2 - 100*nc^4*z^2 + 
           24*nc^2*Pi^2*z^2 + 18*nc^4*Pi^2*z^2 - 88*nc^4*z^3))/
         (288*nc^3*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(2 + 2*z + z^2))/(8*nc*z) - 
        ((-1 + nc)*(1 + nc)*(18 - 54*nc^2 + 328*nc^4 + 30*z - 78*nc^2*z + 
           284*nc^4*z + 12*z^2 - 33*nc^2*z^2 + 19*nc^4*z^2 + 32*nc^4*z^3))/
         (192*nc^3*z)) - ((-1 + nc)*(1 + nc)*(-8019 + 4563*nc^2 - 6046*nc^4 + 
         81*Pi^2 + 54*nc^2*Pi^2 + 1827*nc^4*Pi^2 - 7722*z + 20088*nc^2*z + 
         33170*nc^4*z + 666*Pi^2*z - 558*nc^2*Pi^2*z + 3240*nc^4*Pi^2*z + 
         405*z^2 + 14769*nc^2*z^2 + 39328*nc^4*z^2 + 531*Pi^2*z^2 - 
         747*nc^2*Pi^2*z^2 + 1422*nc^4*Pi^2*z^2 - 2088*nc^4*z^3 + 
         288*nc^4*Pi^2*z^3 - 864*Zeta[3] - 17280*nc^2*Zeta[3] + 
         40608*nc^4*Zeta[3] - 864*z*Zeta[3] - 14688*nc^2*z*Zeta[3] + 
         35424*nc^4*z*Zeta[3] - 432*z^2*Zeta[3] - 7344*nc^2*z^2*Zeta[3] + 
         17712*nc^4*z^2*Zeta[3]))/(10368*nc^3*z)) + 
    Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(4640*nc^2 - 264*nc^2*Pi^2 + 1026*z - 
         1642*nc^2*z + 288*nc^2*Pi^2*z - 891*z^2 - 1885*nc^2*z^2 + 
         72*Pi^2*z^2 - 180*nc^2*Pi^2*z^2 - 1360*nc^2*z^3 + 48*nc^2*Pi^2*z^3 - 
         3240*nc^2*Zeta[3] + 1944*nc^2*z*Zeta[3] - 1620*nc^2*z^2*Zeta[3]))/
       (3456*nc^3*z) - ((-1 + nc)*(1 + nc)*(810810 + 611640*nc^2 - 
         3642610*nc^4 - 56160*Pi^2 - 167040*nc^2*Pi^2 + 827040*nc^4*Pi^2 + 
         12096*Pi^4 + 14544*nc^2*Pi^4 - 9360*nc^4*Pi^4 - 517590*z - 
         212280*nc^2*z + 6672750*nc^4*z + 49680*Pi^2*z - 231840*nc^2*Pi^2*z - 
         190320*nc^4*Pi^2*z - 9648*Pi^4*z + 19296*nc^2*Pi^4*z + 
         47808*nc^4*Pi^4*z - 242595*z^2 - 258060*nc^2*z^2 - 
         4499025*nc^4*z^2 - 2160*Pi^2*z^2 - 48240*nc^2*Pi^2*z^2 + 
         332640*nc^4*Pi^2*z^2 + 1224*Pi^4*z^2 + 3312*nc^2*Pi^4*z^2 + 
         16272*nc^4*Pi^4*z^2 - 437760*nc^2*z^3 + 2165440*nc^4*z^3 - 
         33600*nc^2*Pi^2*z^3 - 42240*nc^4*Pi^2*z^3 - 1049760*Zeta[3] + 
         95040*nc^2*Zeta[3] + 3684960*nc^4*Zeta[3] + 790560*z*Zeta[3] + 
         86400*nc^2*z*Zeta[3] + 954720*nc^4*z*Zeta[3] - 194400*z^2*Zeta[3] - 
         69120*nc^2*z^2*Zeta[3] + 2406240*nc^4*z^2*Zeta[3] + 
         138240*nc^2*z^3*Zeta[3] - 691200*nc^4*z^3*Zeta[3]))/
       (829440*nc^3*z)) + H[0, 1, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(-4*nc^2 + 20*nc^4 - 2*z + 2*nc^2*z + 
          16*nc^4*z + z^2 - 7*nc^2*z^2 + 22*nc^4*z^2))/(96*nc^3*z) + 
      nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 - 2*z + z^2))/
         (48*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-20 + 40*nc^2 + 20*z - 
           43*nc^2*z - 10*z^2 + 20*nc^2*z^2))/(144*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(448 - 1344*nc^2 + 108*Pi^2 + 288*nc^2*Pi^2 - 
           385*z + 1557*nc^2*z + 72*Pi^2*z - 540*nc^2*Pi^2*z + 104*z^2 - 
           510*nc^2*z^2 + 72*Pi^2*z^2 + 126*nc^2*Pi^2*z^2))/(5184*nc^2*z)) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + 2*nc^2)*(2 - 2*z + z^2))/
         (8*nc^3*z) - ((-1 + nc)*(1 + nc)*(-72 + 552*nc^2 - 1312*nc^4 + 
           66*z - 376*nc^2*z + 1070*nc^4*z - 39*z^2 + 158*nc^2*z^2 - 
           19*nc^4*z^2 - 16*nc^2*z^3 + 144*nc^4*z^3))/(384*nc^3*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*z)/(16*nc^3) + 
        ((-1 + nc)*(1 + nc)*(432 - 3124*nc^2 + 2828*nc^4 - 120*Pi^2 + 
           96*nc^2*Pi^2 + 264*nc^4*Pi^2 - 270*z - 980*nc^2*z + 4594*nc^4*z + 
           174*Pi^2*z - 312*nc^2*Pi^2*z - 366*nc^4*Pi^2*z - 180*z^2 - 
           1310*nc^2*z^2 + 2218*nc^4*z^2 - 75*Pi^2*z^2 + 135*nc^4*Pi^2*z^2 - 
           352*nc^2*z^3 + 664*nc^4*z^3))/(1152*nc^3*z)) + 
      ((-1 + nc)*(1 + nc)*(-2916 - 2664*nc^2 - 45156*nc^4 + 648*Pi^2 - 
         276*nc^2*Pi^2 - 3132*nc^4*Pi^2 - 8721*z - 31814*nc^2*z - 
         210525*nc^4*z - 2646*Pi^2*z + 1032*nc^2*Pi^2*z + 8046*nc^4*Pi^2*z - 
         20466*z^2 - 34932*nc^2*z^2 - 218034*nc^4*z^2 - 4662*Pi^2*z^2 + 
         3414*nc^2*Pi^2*z^2 + 27360*nc^4*Pi^2*z^2 - 26433*z^3 + 
         21030*nc^2*z^3 + 27887*nc^4*z^3 + 1206*Pi^2*z^3 + 
         2580*nc^2*Pi^2*z^3 + 18582*nc^4*Pi^2*z^3 - 11772*z^4 + 
         32920*nc^2*z^4 + 93556*nc^4*z^4 + 2574*Pi^2*z^4 + 
         534*nc^2*Pi^2*z^4 + 3036*nc^4*Pi^2*z^4 + 6108*nc^2*z^5 + 
         13004*nc^4*z^5 - 48*nc^2*Pi^2*z^5 + 528*nc^4*Pi^2*z^5 - 
         864*Zeta[3] - 66528*nc^2*Zeta[3] + 166752*nc^4*Zeta[3] - 
         1296*z*Zeta[3] - 79488*nc^2*z*Zeta[3] + 194832*nc^4*z*Zeta[3] - 
         216*z^2*Zeta[3] - 6048*nc^2*z^2*Zeta[3] - 18792*nc^4*z^2*Zeta[3] - 
         39744*nc^2*z^3*Zeta[3] + 44928*nc^4*z^3*Zeta[3] - 216*z^4*Zeta[3] - 
         46656*nc^2*z^4*Zeta[3] + 91800*nc^4*z^4*Zeta[3]))/
       (20736*nc^3*z*(1 + z)^2)) + H[0, 0, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(32*nc^4 - 2*z - 4*nc^2*z - 26*nc^4*z + z^2 - 
          10*nc^2*z^2 + 73*nc^4*z^2))/(384*nc^3*z) + 
      nf*((Lb^3*(-1 + nc)^2*(1 + nc)^2*(-2 + z))/(96*nc^2) + 
        (Lb^2*(-1 + nc)*(1 + nc)*(16 - 24*nc^2 - 4*z - 4*nc^2*z - 7*z^2 + 
           3*nc^2*z^2))/(96*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*
          (-656 + 384*nc^2 - 795*z + 427*nc^2*z - 399*z^2 + 297*nc^2*z^2 - 
           16*z^3 + 32*nc^2*z^3))/(576*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(10776 - 10624*nc^2 + 576*Pi^2 + 768*nc^2*Pi^2 + 
           1575*z - 13327*nc^2*z + 864*Pi^2*z - 2592*nc^2*Pi^2*z + 
           10416*z^2 - 12644*nc^2*z^2 + 432*Pi^2*z^2 + 240*nc^2*Pi^2*z^2 - 
           2608*z^3 + 400*nc^2*z^3))/(10368*nc^2*z)) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(32*nc^2 + 6*z + 18*nc^2*z - 
           3*z^2 + 31*nc^2*z^2))/(32*nc^3*z) - 
        ((-1 + nc)*(1 + nc)*(288*nc^2 - 2160*nc^4 + 66*z - 148*nc^2*z - 
           94*nc^4*z - 57*z^2 + 392*nc^2*z^2 - 159*nc^4*z^2 - 32*nc^2*z^3 + 
           128*nc^4*z^3))/(384*nc^3*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-848*nc^2 + 24*z + 360*nc^2*z + 
           3*z^2 - 39*nc^2*z^2 + 96*nc^2*z^3))/(384*nc^3*z) + 
        ((-1 + nc)*(1 + nc)*(1080*nc^2 - 52872*nc^4 + 576*nc^2*Pi^2 + 
           2112*nc^4*Pi^2 + 1071*z - 7734*nc^2*z + 5495*nc^4*z + 108*Pi^2*z + 
           432*nc^2*Pi^2*z + 60*nc^4*Pi^2*z + 873*z^2 - 3420*nc^2*z^2 - 
           6537*nc^4*z^2 + 18*Pi^2*z^2 + 480*nc^2*Pi^2*z^2 + 
           1842*nc^4*Pi^2*z^2 - 1136*nc^2*z^3 + 992*nc^4*z^3))/
         (2304*nc^3*z)) + ((-1 + nc)*(1 + nc)*(11232 + 142992*nc^2 + 
         465552*nc^4 - 1728*Pi^2 - 30528*nc^2*Pi^2 - 39168*nc^4*Pi^2 + 
         88425*z + 26760*nc^2*z + 1263175*nc^4*z - 6372*Pi^2*z - 
         39240*nc^2*Pi^2*z + 20700*nc^4*Pi^2*z + 98442*z^2 - 
         237672*nc^2*z^2 + 1887118*nc^4*z^2 - 2538*Pi^2*z^2 - 
         3240*nc^2*Pi^2*z^2 + 170058*nc^4*Pi^2*z^2 - 23463*z^3 - 
         10160*nc^2*z^3 + 1904495*nc^4*z^3 + 7128*Pi^2*z^3 - 
         6744*nc^2*Pi^2*z^3 + 122784*nc^4*Pi^2*z^3 - 44712*z^4 + 
         84776*nc^2*z^4 + 872576*nc^4*z^4 + 5022*Pi^2*z^4 - 
         7764*nc^2*Pi^2*z^4 + 14358*nc^4*Pi^2*z^4 - 26504*nc^2*z^5 + 
         57576*nc^4*z^5 + 4128*nc^2*Pi^2*z^5 + 1440*nc^4*Pi^2*z^5 + 
         6912*Zeta[3] - 6912*nc^2*Zeta[3] + 255744*nc^4*Zeta[3] + 
         22032*z*Zeta[3] + 15552*nc^2*z*Zeta[3] + 636336*nc^4*z*Zeta[3] + 
         1080*z^2*Zeta[3] + 15552*nc^2*z^2*Zeta[3] + 719496*nc^4*z^2*
          Zeta[3] - 36288*z^3*Zeta[3] - 43200*nc^2*z^3*Zeta[3] + 
         552960*nc^4*z^3*Zeta[3] - 22248*z^4*Zeta[3] - 
         36288*nc^2*z^4*Zeta[3] + 214056*nc^4*z^4*Zeta[3]))/
       (41472*nc^3*z*(1 + z)^2)) + 
    nf*((-7*Lomega*(-1 + nc)^2*(1 + nc)^2*z)/(216*nc^2) + 
      Lb^3*((Lomega*(-1 + nc)^2*(1 + nc)^2*(2 - 2*z + z^2))/(96*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(178 - 302*nc^2 - 348*z + 444*nc^2*z + 195*z^2 - 
           183*nc^2*z^2 - 16*z^3 + 32*nc^2*z^3))/(3456*nc^2*z)) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(20 - 20*z + 7*z^2))/
         (288*nc^2*z) + ((-1 + nc)*(1 + nc)*(1820 - 184*nc^2 + 48*Pi^2 + 
           144*nc^2*Pi^2 - 312*z - 1080*nc^2*z - 48*Pi^2*z - 96*nc^2*Pi^2*z - 
           1047*z^2 + 1071*nc^2*z^2 + 24*Pi^2*z^2 + 72*nc^2*Pi^2*z^2 - 
           560*z^3 + 400*nc^2*z^3))/(6912*nc^2*z)) + 
      ((-1 + nc)*(1 + nc)*(-757700 - 254300*nc^2 + 269280*Pi^2 + 
         56640*nc^2*Pi^2 + 6048*Pi^4 + 6336*nc^2*Pi^4 - 4052490*z + 
         8124330*nc^2*z - 201960*Pi^2*z - 100440*nc^2*Pi^2*z + 9072*Pi^4*z - 
         7344*nc^2*Pi^4*z + 1823775*z^2 - 4265535*nc^2*z^2 - 15120*Pi^2*z^2 + 
         82320*nc^2*Pi^2*z^2 + 4536*Pi^4*z^2 + 1656*nc^2*Pi^4*z^2 + 
         2870720*z^3 - 2899840*nc^2*z^3 - 100800*Pi^2*z^3 + 
         72000*nc^2*Pi^2*z^3 + 1347840*Zeta[3] + 2073600*nc^2*Zeta[3] + 
         933120*z*Zeta[3] - 2540160*nc^2*z*Zeta[3] + 894240*z^2*Zeta[3] + 
         375840*nc^2*z^2*Zeta[3] + 207360*z^3*Zeta[3] - 
         414720*nc^2*z^3*Zeta[3]))/(3732480*nc^2*z) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-28 + 28*z + z^2))/(432*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-24394 + 4818*nc^2 + 336*Pi^2 - 4272*nc^2*Pi^2 + 
           103122*z - 79266*nc^2*z + 288*Pi^2*z + 2928*nc^2*Pi^2*z - 
           84663*z^2 + 74775*nc^2*z^2 - 648*Pi^2*z^2 - 1080*nc^2*Pi^2*z^2 + 
           7312*z^3 - 6528*nc^2*z^3 - 192*Pi^2*z^3 + 384*nc^2*Pi^2*z^3 + 
           6048*Zeta[3] - 23328*nc^2*Zeta[3] + 11232*z*Zeta[3] - 
           4320*nc^2*z*Zeta[3] + 4752*z^2*Zeta[3] - 13392*nc^2*z^2*Zeta[3]))/
         (41472*nc^2*z))) + 
    H[1, z]*(Lb^2*((Lomega*(-1 + nc)^3*(1 + nc)^3*z)/(16*nc^3) - 
        ((-1 + nc)*(1 + nc)*(63 - 610*nc^2 + 543*nc^4 - 60*Pi^2 + 
           144*nc^2*Pi^2 + 108*nc^4*Pi^2 - 27*z + 424*nc^2*z - 117*nc^4*z + 
           60*Pi^2*z - 144*nc^2*Pi^2*z - 108*nc^4*Pi^2*z + 9*z^2 - 
           98*nc^2*z^2 + 153*nc^4*z^2 - 30*Pi^2*z^2 + 72*nc^2*Pi^2*z^2 + 
           54*nc^4*Pi^2*z^2))/(1152*nc^3*z)) + 
      Lb^3*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc^2)*(2 - 2*z + z^2))/
         (32*nc^3*z) + ((-1 + nc)*(1 + nc)*(-54 + 428*nc^2 - 958*nc^4 + 
           78*z - 472*nc^2*z + 866*nc^4*z - 33*z^2 + 158*nc^2*z^2 - 
           121*nc^4*z^2 - 16*nc^2*z^3 + 80*nc^4*z^3))/(1152*nc^3*z)) + 
      ((-1 + nc)*(1 + nc)*(-187110 - 380850*nc^2 - 2018780*nc^4 - 
         11205*Pi^2 + 102405*nc^2*Pi^2 + 294330*nc^4*Pi^2 + 5688*Pi^4 - 
         1062*nc^2*Pi^4 + 162*nc^4*Pi^4 - 136890*z - 123140*nc^2*z - 
         1204390*nc^4*z - 7425*Pi^2*z + 42195*nc^2*Pi^2*z + 
         78060*nc^4*Pi^2*z + 177795*z^2 + 574190*nc^2*z^2 + 
         1952135*nc^4*z^2 + 5130*Pi^2*z^2 - 56385*nc^2*Pi^2*z^2 - 
         199395*nc^4*Pi^2*z^2 - 2844*Pi^4*z^2 + 531*nc^2*Pi^4*z^2 - 
         81*nc^4*Pi^4*z^2 + 127575*z^3 + 87210*nc^2*z^3 + 1331495*nc^4*z^3 + 
         1350*Pi^2*z^3 - 14835*nc^2*Pi^2*z^3 - 44985*nc^4*Pi^2*z^3 + 
         2844*Pi^4*z^3 - 531*nc^2*Pi^4*z^3 + 81*nc^4*Pi^4*z^3 - 
         229270*nc^2*z^4 + 193750*nc^4*z^4 - 17040*nc^2*Pi^2*z^4 - 
         60240*nc^4*Pi^2*z^4 + 38880*Zeta[3] - 359100*nc^2*Zeta[3] + 
         1411020*nc^4*Zeta[3] - 87480*z*Zeta[3] - 148500*nc^2*z*Zeta[3] - 
         280260*nc^4*z*Zeta[3] - 71280*z^2*Zeta[3] + 196020*nc^2*z^2*
          Zeta[3] - 795420*nc^4*z^2*Zeta[3] + 55080*z^3*Zeta[3] + 
         28620*nc^2*z^3*Zeta[3] + 662580*nc^4*z^3*Zeta[3] + 
         43200*nc^2*z^4*Zeta[3] - 233280*nc^4*z^4*Zeta[3]))/
       (311040*nc^3*z*(1 + z)) + 
      nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(2 - 2*z + z^2))/
         (144*nc^2*z) + (Lb^2*(-1 + nc)*(1 + nc)*(-5 + 15*nc^2 + 5*z - 
           15*nc^2*z - z^2 + 6*nc^2*z^2))/(144*nc^2*z) - 
        (Lb*(-1 + nc)*(1 + nc)*(-112*nc^2 + 18*Pi^2 + 36*nc^2*Pi^2 + 9*z + 
           112*nc^2*z - 18*Pi^2*z - 36*nc^2*Pi^2*z - 30*z^2 - 8*nc^2*z^2 + 
           9*Pi^2*z^2 + 18*nc^2*Pi^2*z^2))/(864*nc^2*z) + 
        ((-1 + nc)*(1 + nc)*(656 + 512*nc^2 + 36*Pi^2 - 1332*nc^2*Pi^2 - 
           1052*z - 908*nc^2*z + 198*Pi^2*z + 1134*nc^2*Pi^2*z + 691*z^2 - 
           713*nc^2*z^2 - 315*Pi^2*z^2 - 135*nc^2*Pi^2*z^2 - 72*nc^2*z^3 - 
           72*Pi^2*z^3 + 144*nc^2*Pi^2*z^3 + 648*nc^2*Zeta[3] - 
           648*nc^2*z*Zeta[3] + 324*nc^2*z^2*Zeta[3]))/(15552*nc^2*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + nc^2)*(2*Pi^2 + z - 2*Pi^2*z + 
           Pi^2*z^2))/(64*nc^3*z) + ((-1 + nc)*(1 + nc)*(351 - 9712*nc^2 + 
           9569*nc^4 - 243*Pi^2 - 240*nc^2*Pi^2 + 447*nc^4*Pi^2 - 2322*z + 
           9252*nc^2*z + 1030*nc^4*z + 477*Pi^2*z + 90*nc^2*Pi^2*z - 
           567*nc^4*Pi^2*z + 1836*z^2 - 1416*nc^2*z^2 - 8924*nc^4*z^2 - 
           324*Pi^2*z^2 + 387*nc^2*Pi^2*z^2 + 423*nc^4*Pi^2*z^2 + 
           1648*nc^2*z^3 - 2496*nc^4*z^3 + 96*nc^2*Pi^2*z^3 + 
           48*nc^4*Pi^2*z^3 + 2376*Zeta[3] - 864*nc^2*Zeta[3] - 
           9288*nc^4*Zeta[3] - 2376*z*Zeta[3] + 864*nc^2*z*Zeta[3] + 
           9288*nc^4*z*Zeta[3] + 1188*z^2*Zeta[3] - 432*nc^2*z^2*Zeta[3] - 
           4644*nc^4*z^2*Zeta[3]))/(3456*nc^3*z))) + 
    H[-1, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 - 4*nc^2 + 11*nc^4)*Pi^2*
        (2 + 2*z + z^2))/(192*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(2205*Pi^2 + 7200*nc^2*Pi^2 - 1865*nc^4*Pi^2 - 
         1188*Pi^4 - 3474*nc^2*Pi^4 + 10626*nc^4*Pi^4 + 3060*Pi^2*z + 
         18540*nc^2*Pi^2*z - 2880*nc^4*Pi^2*z - 1188*Pi^4*z - 
         3078*nc^2*Pi^4*z + 9834*nc^4*Pi^4*z + 495*Pi^2*z^2 + 
         12870*nc^2*Pi^2*z^2 - 4125*nc^4*Pi^2*z^2 - 594*Pi^4*z^2 - 
         1539*nc^2*Pi^4*z^2 + 4917*nc^4*Pi^4*z^2 + 2800*nc^4*Pi^2*z^3 - 
         6480*Zeta[3] + 32400*nc^2*Zeta[3] - 110160*nc^4*Zeta[3] - 
         12960*z*Zeta[3] + 57240*nc^2*z*Zeta[3] - 166320*nc^4*z*Zeta[3] + 
         3240*z^2*Zeta[3] + 9720*nc^2*z^2*Zeta[3] - 69120*nc^4*z^2*Zeta[3] - 
         8640*nc^4*z^3*Zeta[3]))/(103680*nc^3*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*Pi^2*(2 + 2*z + z^2))/(288*z) - 
        ((-1 + nc)*(1 + nc)*(2 + 2*z + z^2)*(5*Pi^2 + 18*Zeta[3]))/(864*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2*(2 + 2*z + z^2))/(96*nc*z) + 
        ((-1 + nc)*(1 + nc)*(18*Pi^2 - 54*nc^2*Pi^2 + 292*nc^4*Pi^2 + 
           54*Pi^2*z - 144*nc^2*Pi^2*z + 482*nc^4*Pi^2*z + 24*Pi^2*z^2 - 
           69*nc^2*Pi^2*z^2 + 235*nc^4*Pi^2*z^2 + 32*nc^4*Pi^2*z^3 + 
           216*Zeta[3] - 1296*nc^2*Zeta[3] + 1944*nc^4*Zeta[3] + 
           216*z*Zeta[3] - 1296*nc^2*z*Zeta[3] + 1944*nc^4*z*Zeta[3] + 
           108*z^2*Zeta[3] - 648*nc^2*z^2*Zeta[3] + 972*nc^4*z^2*Zeta[3]))/
         (1152*nc^3*z))) + 
    H[0, z]*(Lb^3*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(8*nc^2 + 2*z + 6*nc^2*z - 
            z^2 + 9*nc^2*z^2))/(64*nc^3*z) + 
        ((-1 + nc)*(1 + nc)*(216*nc^2 - 1240*nc^4 + 84*z - 208*nc^2*z - 
           148*nc^4*z - 39*z^2 + 326*nc^2*z^2 - 367*nc^4*z^2 - 32*nc^2*z^3 + 
           96*nc^4*z^3))/(2304*nc^3*z)) + 
      Lb^2*((Lomega^2*(-1 + nc)^3*(1 + nc)^3*(2 - 2*z + z^2))/(16*nc^3*z) - 
        (Lomega*(-1 + nc)^2*(1 + nc)^2*(36 - 328*nc^2 - 36*z + 224*nc^2*z + 
           21*z^2 - 7*nc^2*z^2 + 32*nc^2*z^3))/(192*nc^3*z) - 
        ((-1 + nc)*(1 + nc)*(-324 + 5760*nc^2 - 35420*nc^4 + 1152*nc^4*Pi^2 + 
           90*z - 4240*nc^2*z + 14646*nc^4*z + 192*nc^2*Pi^2*z + 
           384*nc^4*Pi^2*z - 207*z^2 - 892*nc^2*z^2 - 5397*nc^4*z^2 + 
           24*Pi^2*z^2 - 48*nc^2*Pi^2*z^2 + 1080*nc^4*Pi^2*z^2 - 
           576*nc^2*z^3 + 1984*nc^4*z^3))/(4608*nc^3*z)) - 
      (Lomega*(-1 + nc)^2*(1 + nc)^2*(2 - 2*z + z^2)*(-202 + 189*Zeta[3]))/
       (432*nc*z) + ((-1 + nc)*(1 + nc)*(-140130 - 98280*nc^2 - 
         14628630*nc^4 - 30240*Pi^2 + 427680*nc^2*Pi^2 + 1641600*nc^4*Pi^2 + 
         14400*Pi^4 - 37584*nc^2*Pi^4 + 175248*nc^4*Pi^4 - 1806300*z + 
         1993040*nc^2*z - 47545300*nc^4*z - 74520*Pi^2*z + 
         1690560*nc^2*Pi^2*z + 1577880*nc^4*Pi^2*z - 612*Pi^4*z - 
         37224*nc^2*Pi^4*z + 473220*nc^4*Pi^4*z - 2359125*z^2 + 
         5760300*nc^2*z^2 - 61666695*nc^4*z^2 + 88020*Pi^2*z^2 + 
         2528100*nc^2*Pi^2*z^2 - 1289280*nc^4*Pi^2*z^2 - 40302*Pi^4*z^2 - 
         9540*nc^2*Pi^4*z^2 + 592614*nc^4*Pi^4*z^2 + 140130*z^3 + 
         4118960*nc^2*z^3 - 44658450*nc^4*z^3 + 278640*Pi^2*z^3 + 
         1828560*nc^2*Pi^2*z^3 - 1078080*nc^4*Pi^2*z^3 - 21168*Pi^4*z^3 - 
         57744*nc^2*Pi^4*z^3 + 466560*nc^4*Pi^4*z^3 + 833085*z^4 - 
         579420*nc^2*z^4 - 21354865*nc^4*z^4 + 146340*Pi^2*z^4 + 
         706380*nc^2*Pi^2*z^4 - 175080*nc^4*Pi^2*z^4 + 4122*Pi^4*z^4 - 
         47844*nc^2*Pi^4*z^4 + 171918*nc^4*Pi^4*z^4 - 1029400*nc^2*z^5 - 
         5446440*nc^4*z^5 + 143040*nc^2*Pi^2*z^5 - 322560*nc^4*Pi^2*z^5 - 
         816480*Zeta[3] + 1762560*nc^2*Zeta[3] + 9214560*nc^4*Zeta[3] - 
         427680*z*Zeta[3] - 103680*nc^2*z*Zeta[3] + 26036640*nc^4*z*Zeta[3] + 
         1843560*z^2*Zeta[3] - 5209920*nc^2*z^2*Zeta[3] + 
         28651320*nc^4*z^2*Zeta[3] + 1704240*z^3*Zeta[3] - 
         3024000*nc^2*z^3*Zeta[3] + 15221520*nc^4*z^3*Zeta[3] + 
         249480*z^4*Zeta[3] + 276480*nc^2*z^4*Zeta[3] + 
         2485080*nc^4*z^4*Zeta[3] + 34560*nc^2*z^5*Zeta[3] - 
         829440*nc^4*z^5*Zeta[3]))/(1244160*nc^3*z*(1 + z)^2) + 
      nf*((-7*Lomega*(-1 + nc)^2*(1 + nc)^2*(2 - 2*z + z^2))/(108*nc^2*z) + 
        (Lb^3*(-1 + nc)*(1 + nc)*(-8 + 16*nc^2 + 4*z + 4*nc^2*z + 7*z^2 + 
           nc^2*z^2))/(576*nc^2*z) + 
        Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(2 - 2*z + z^2))/(48*nc^2*z) - 
          ((-1 + nc)*(1 + nc)*(-388 + 380*nc^2 + 58*z - 234*nc^2*z - 
             401*z^2 + 321*nc^2*z^2))/(1152*nc^2*z)) + 
        Lb*((-5*Lomega*(-1 + nc)^2*(1 + nc)^2*(2 - 2*z + z^2))/(72*nc^2*z) - 
          ((-1 + nc)*(1 + nc)*(1664 - 116*nc^2 + 96*Pi^2 + 144*nc^2*Pi^2 + 
             1326*z - 3202*nc^2*z + 24*Pi^2*z - 312*nc^2*Pi^2*z + 1209*z^2 - 
             817*nc^2*z^2 + 60*Pi^2*z^2 + 60*nc^2*Pi^2*z^2 - 864*z^3 + 
             704*nc^2*z^3))/(3456*nc^2*z)) + 
        ((-1 + nc)*(1 + nc)*(-9270 - 58114*nc^2 + 2880*Pi^2 - 
           9456*nc^2*Pi^2 + 65720*z - 19648*nc^2*z + 2160*Pi^2*z + 
           6804*nc^2*Pi^2*z - 163969*z^2 + 176417*nc^2*z^2 - 1080*Pi^2*z^2 - 
           1704*nc^2*Pi^2*z^2 - 22000*z^3 + 27264*nc^2*z^3 - 288*Pi^2*z^3 + 
           576*nc^2*Pi^2*z^3 + 18144*Zeta[3] - 44064*nc^2*Zeta[3] + 
           33696*z*Zeta[3] - 12960*nc^2*z*Zeta[3] + 14256*z^2*Zeta[3] - 
           27216*nc^2*z^2*Zeta[3]))/(62208*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(432 - 1720*nc^2 - 96*Pi^2 + 
            48*nc^2*Pi^2 - 207*z - 1661*nc^2*z + 96*Pi^2*z - 48*nc^2*Pi^2*z - 
            117*z^2 - 1007*nc^2*z^2 - 48*Pi^2*z^2 + 24*nc^2*Pi^2*z^2 - 
            352*nc^2*z^3))/(1152*nc^3*z) - ((-1 + nc)*(1 + nc)*
          (1404 + 41616*nc^2 + 108420*nc^4 + 432*Pi^2 - 8736*nc^2*Pi^2 - 
           10608*nc^4*Pi^2 + 10638*z - 37764*nc^2*z - 120002*nc^4*z - 
           1872*Pi^2*z + 9120*nc^2*Pi^2*z + 9240*nc^4*Pi^2*z - 3375*z^2 + 
           1200*nc^2*z^2 + 54271*nc^4*z^2 + 774*Pi^2*z^2 - 
           1248*nc^2*Pi^2*z^2 + 1794*nc^4*Pi^2*z^2 - 7168*nc^2*z^3 - 
           28256*nc^4*z^3 + 1152*nc^2*Pi^2*z^3 - 1728*Zeta[3] + 
           15552*nc^2*Zeta[3] + 4752*z*Zeta[3] + 12960*nc^2*z*Zeta[3] + 
           44496*nc^4*z*Zeta[3] - 7560*z^2*Zeta[3] + 10368*nc^2*z^2*Zeta[3] + 
           4104*nc^4*z^2*Zeta[3]))/(13824*nc^3*z))) - 
    ((-1 + nc)*(1 + nc)*(45829800 - 25945920*nc^2 + 564229240*nc^4 - 
       2954880*Pi^2 - 11574720*nc^2*Pi^2 - 1270080*nc^4*Pi^2 - 257904*Pi^4 + 
       695088*nc^2*Pi^4 - 2973024*nc^4*Pi^4 + 28982610*z - 30670680*nc^2*z + 
       657741830*nc^4*z - 7533000*Pi^2*z - 16966080*nc^2*Pi^2*z - 
       15622200*nc^4*Pi^2*z - 316440*Pi^4*z + 1568592*nc^2*Pi^4*z - 
       6232248*nc^4*Pi^4*z - 62097435*z^2 + 5313300*nc^2*z^2 - 
       303005945*nc^4*z^2 - 6194880*Pi^2*z^2 + 7652880*nc^2*Pi^2*z^2 - 
       16011120*nc^4*Pi^2*z^2 + 109512*Pi^4*z^2 + 1307664*nc^2*Pi^4*z^2 - 
       3971880*nc^4*Pi^4*z^2 - 27823500*z^3 + 11205840*nc^2*z^3 - 
       475945540*nc^4*z^3 - 1610280*Pi^2*z^3 + 23473920*nc^2*Pi^2*z^3 + 
       10416360*nc^4*Pi^2*z^3 + 136728*Pi^4*z^3 + 589104*nc^2*Pi^4*z^3 - 
       964584*nc^4*Pi^4*z^3 + 17426745*z^4 + 13518660*nc^2*z^4 - 
       233052125*nc^4*z^4 + 6480*Pi^2*z^4 + 13998480*nc^2*Pi^2*z^4 + 
       12727680*nc^4*Pi^2*z^4 - 31320*Pi^4*z^4 + 68400*nc^2*Pi^4*z^4 - 
       63144*nc^4*Pi^4*z^4 + 12350880*nc^2*z^5 - 153625120*nc^4*z^5 + 
       3568800*nc^2*Pi^2*z^5 + 652320*nc^4*Pi^2*z^5 - 100800*nc^2*Pi^4*z^5 + 
       174528*nc^4*Pi^4*z^5 - 28071360*Zeta[3] - 46733760*nc^2*Zeta[3] + 
       173145600*nc^4*Zeta[3] + 3628800*Pi^2*Zeta[3] + 
       2384640*nc^2*Pi^2*Zeta[3] - 9953280*nc^4*Pi^2*Zeta[3] - 
       43040160*z*Zeta[3] - 172756800*nc^2*z*Zeta[3] + 
       688577760*nc^4*z*Zeta[3] + 8087040*Pi^2*z*Zeta[3] - 
       1036800*nc^2*Pi^2*z*Zeta[3] - 16796160*nc^4*Pi^2*z*Zeta[3] - 
       16485120*z^2*Zeta[3] - 217118880*nc^2*z^2*Zeta[3] + 
       903661920*nc^4*z^2*Zeta[3] + 6842880*Pi^2*z^2*Zeta[3] - 
       8553600*nc^2*Pi^2*z^2*Zeta[3] - 8346240*nc^4*Pi^2*z^2*Zeta[3] - 
       16135200*z^3*Zeta[3] - 119456640*nc^2*z^3*Zeta[3] + 
       464758560*nc^4*z^3*Zeta[3] + 3939840*Pi^2*z^3*Zeta[3] - 
       4458240*nc^2*Pi^2*z^3*Zeta[3] - 6117120*nc^4*Pi^2*z^3*Zeta[3] - 
       14618880*z^4*Zeta[3] - 43981920*nc^2*z^4*Zeta[3] + 
       108047520*nc^4*z^4*Zeta[3] + 1555200*Pi^2*z^4*Zeta[3] + 
       673920*nc^2*Pi^2*z^4*Zeta[3] - 4613760*nc^4*Pi^2*z^4*Zeta[3] - 
       15621120*nc^2*z^5*Zeta[3] + 31518720*nc^4*z^5*Zeta[3] + 
       12130560*Zeta[5] + 107930880*nc^2*Zeta[5] - 409950720*nc^4*Zeta[5] + 
       38257920*z*Zeta[5] + 239189760*nc^2*z*Zeta[5] - 
       805904640*nc^4*z*Zeta[5] + 41212800*z^2*Zeta[5] + 
       264695040*nc^2*z^2*Zeta[5] - 704972160*nc^4*z^2*Zeta[5] + 
       16174080*z^3*Zeta[5] + 243544320*nc^2*z^3*Zeta[5] - 
       632033280*nc^4*z^3*Zeta[5] + 1088640*z^4*Zeta[5] + 
       110108160*nc^2*z^4*Zeta[5] - 323015040*nc^4*z^4*Zeta[5]))/
     (14929920*nc^3*z*(1 + z)^2)
 
IIPTFF[q, q, 0] = delta[1 - z]
 
IIPTFF[q, q, 1] = -((-1 + nc)*(1 + nc)*(-1 + z))/(4*nc) + 
    (Lb*(-1 + nc)*(1 + nc)*(1 + z))/(4*nc) + 
    (Lb*Lomega*(-1 + nc)*(1 + nc)*delta[1 - z])/(2*nc) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, z])/(2*nc*(-1 + z)) - 
    (Lb*(-1 + nc)*(1 + nc)*PlusD[1 - z, 0])/(2*nc)
 
IIPTFF[q, q, 2] = nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + 4*z))/(36*nc) - 
      ((-1 + nc)*(1 + nc)*(37 + 19*z))/(432*nc)) + 
    Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(4*nc + 6*z + 3*nc*z + 5*nc^2*z - 6*z^2 - 
         3*nc*z^2 + 17*nc^2*z^2 - 4*nc*z^3))/(96*nc^2*z)) + 
    Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(8*nc^2) - 
      ((-1 + nc)*(1 + nc)*(6*nc + 63*z - 63*nc*z - 43*nc^2*z + 
         3*nc^2*Pi^2*z - 63*z^2 + 45*nc*z^2 - 91*nc^2*z^2 + 3*nc^2*Pi^2*z^2 + 
         12*nc*z^3))/(144*nc^2*z)) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(-1 - 2*nc + nc^2 - 3*z^2 + 2*nc*z^2 + 
         3*nc^2*z^2))/(32*nc^2*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(24*nc + 207*z - 372*nc*z + 351*nc^2*z + 3*Pi^2*z - 
         21*nc^2*Pi^2*z - 378*z^2 + 246*nc*z^2 - 192*nc^2*z^2 + 243*z^3 + 
         38*nc*z^3 + 189*nc^2*z^3 + 3*Pi^2*z^3 - 21*nc^2*Pi^2*z^3 + 
         64*nc*z^4))/(288*nc^2*(-1 + z)*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(9 - 8*z + 9*z^2))/(48*nc*(-1 + z))) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(4*nc^2*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(8*nc + 15*z - 11*nc*z - 20*nc^2*z - 24*z^2 - 
           12*nc*z^2 + 24*nc^2*z^2 + 7*nc*z^3 - 17*nc^2*z^3 + 8*nc*z^4))/
         (48*nc^2*(-1 + z)*z)))*H[0, z] + 
    (((-1 + nc)*(1 + nc)*(1 + nc^2))/(32*nc^2) - 
      (Lb*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(8*nc^2) + 
      (Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(8*nc^2))*H[1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(48*nc*(-1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(-5 - 6*nc + 3*nc^2 - 11*z^2 + 6*nc*z^2 + 
         9*nc^2*z^2))/(16*nc^2*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(32*nc + 66*z - 65*nc*z - 29*nc^2*z - 102*z^2 + 
         66*nc^2*z^2 - 9*z^3 + 9*nc*z^3 - 14*nc^2*z^3 + 24*nc*z^4))/
       (96*nc^2*(-1 + z)*z))*H[0, 0, z] + 
    (((-1 + nc)^2*(1 + nc)^2*(-1 + z))/(16*nc^2) - 
      (3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)))*H[0, 1, z] + 
    ((-3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^2*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-4*nc - 21*z + 2*nc*z + 15*nc^2*z - 
         4*nc*z^2))/(48*nc^2*z))*H[1, 0, z] + 
    ((-1 + nc)*(1 + nc)*(-29 - 22*nc + 11*nc^2 - 51*z^2 + 22*nc*z^2 + 
       33*nc^2*z^2)*H[0, 0, 0, z])/(32*nc^2*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-7 + 5*nc^2)*(1 + z^2)*H[0, 0, 1, z])/
     (16*nc^2*(-1 + z)) + (13*(-1 + nc)^2*(1 + nc)^2*(1 + z^2)*H[0, 1, 0, z])/
     (16*nc^2*(-1 + z)) + ((-1 + nc)^2*(1 + nc)^2*(1 + z^2)*H[0, 1, 1, z])/
     (16*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-9 + 5*nc^2)*(1 + z^2)*
      H[1, 0, 0, z])/(16*nc^2*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 0, 1, z])/(8*nc^2*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[1, 1, 0, z])/(8*nc^2*(-1 + z)) + 
    (Lb^2*(-1 + nc)^2*(1 + nc)^2*PlusD[1 - z, 1])/(4*nc^2) + 
    ((-1 + nc)*(1 + nc)*(148*nc - 12*nc*Pi^2 + 135*z + 563*nc*z - 
       935*nc^2*z - 54*Pi^2*z + 30*nc*Pi^2*z + 45*nc^2*Pi^2*z - 270*z^2 - 
       1134*nc*z^2 + 1062*nc^2*z^2 + 108*Pi^2*z^2 - 36*nc*Pi^2*z^2 - 
       90*nc^2*Pi^2*z^2 + 135*z^3 - 13*nc*z^3 - 127*nc^2*z^3 - 54*Pi^2*z^3 + 
       30*nc*Pi^2*z^3 + 45*nc^2*Pi^2*z^3 + 436*nc*z^4 - 12*nc*Pi^2*z^4 - 
       594*z*Zeta[3] + 1188*nc^2*z*Zeta[3] - 594*z^3*Zeta[3] + 
       432*nc^2*z^3*Zeta[3]))/(864*nc^2*(-1 + z)*z) + 
    PlusD[1 - z, 0]*(Lb^2*((-11*(-1 + nc)*(1 + nc))/48 - 
        (Lomega*(-1 + nc)^2*(1 + nc)^2)/(4*nc^2)) + 
      ((7*(-1 + nc)*(1 + nc))/(54*nc) + (5*Lb*(-1 + nc)*(1 + nc))/(36*nc) + 
        (Lb^2*(-1 + nc)*(1 + nc))/(24*nc))*nf + 
      (Lb*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/72 + 
      ((-1 + nc)*(1 + nc)*(-202 + 189*Zeta[3]))/216) + 
    delta[1 - z]*(((-7*Lomega*(-1 + nc)*(1 + nc))/(54*nc) - 
        (5*Lb*Lomega*(-1 + nc)*(1 + nc))/(36*nc) - 
        (Lb^2*Lomega*(-1 + nc)*(1 + nc))/(24*nc))*nf - 
      (Lb*Lomega*(-1 + nc)*(1 + nc)*(-67 + 3*Pi^2))/72 + 
      Lb^2*((11*Lomega*(-1 + nc)*(1 + nc))/48 + 
        (Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(8*nc^2) - 
        ((-1 + nc)^2*(1 + nc)^2*Pi^2)/(48*nc^2)) - 
      (Lomega*(-1 + nc)*(1 + nc)*(-202 + 189*Zeta[3]))/216)
 
IIPTFF[q, q, 3] = Lb^3*((Lomega^2*(-1 + nc)^3*(1 + nc)^3*(1 + z))/(32*nc^3) + 
      (Lomega*(-1 + nc)^2*(1 + nc)^2*(4*nc + 6*z + 3*nc*z + 16*nc^2*z - 
         6*z^2 - 3*nc*z^2 + 28*nc^2*z^2 - 4*nc*z^3))/(192*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(108*nc - 636*nc^3 + 108*z + 219*nc*z - 
         612*nc^2*z + 321*nc^3*z + 20*nc^4*z + 54*Pi^2*z - 24*nc*Pi^2*z - 
         108*nc^2*Pi^2*z + 48*nc^3*Pi^2*z + 54*nc^4*Pi^2*z - 108*z^2 - 
         219*nc*z^2 + 612*nc^2*z^2 - 321*nc^3*z^2 - 988*nc^4*z^2 + 
         54*Pi^2*z^2 - 24*nc*Pi^2*z^2 - 108*nc^2*Pi^2*z^2 + 
         48*nc^3*Pi^2*z^2 + 54*nc^4*Pi^2*z^2 - 108*nc*z^3 + 636*nc^3*z^3))/
       (6912*nc^3*z)) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*
      (24*nc + 4*nc^3 - 18*z + 48*nc*z - 72*nc^2*z - 7*nc^3*z + 24*nc*z^2 + 
       4*nc^3*z^2)*H[-1, -1, z])/(864*nc^3*z) + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z)*(-16*nc + 4*nc^3 - 18*z + 28*nc*z - 
         6*nc^2*z - 7*nc^3*z - 16*nc*z^2 + 4*nc^3*z^2))/(48*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*(-232*nc + 98*nc^3 - 207*z - 176*nc*z - 
         189*nc^2*z - 128*nc^3*z - 232*nc*z^2 + 152*nc^3*z^2))/(432*nc^3*z))*
     H[-1, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z)*(-32*nc + 36*nc^3 - 18*z + 20*nc*z + 
          6*nc^2*z - 63*nc^3*z - 32*nc*z^2 + 36*nc^3*z^2))/(96*nc^3*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*(-928*nc + 1020*nc^3 - 450*z + 1612*nc*z + 
         126*nc^2*z + 720*nc^3*z + 27*Pi^2*z - 108*nc*Pi^2*z + 
         54*nc^3*Pi^2*z - 928*nc*z^2 + 696*nc^3*z^2))/(1728*nc^3*z))*
     H[-1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z)*(-4 - 2*z + 3*nc*z - 4*z^2))/
       (12*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + z)*(-464*nc - 144*z + 
         404*nc*z - 108*nc^2*z + 9*Pi^2*z - 36*nc*Pi^2*z + 18*nc^3*Pi^2*z - 
         464*nc*z^2))/(864*nc^3*z))*H[-1, 0, 1, z] + 
    ((-1 + nc)*(1 + nc)*Pi^2*(3 - 4*nc + 12*nc^2 + nc^3 + 8*nc*z - 2*nc^3*z + 
       3*z^2 - 4*nc*z^2 + 12*nc^2*z^2 + nc^3*z^2)*H[0, -1, -1, z])/
     (144*nc^3*(-1 + z)) + ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/8 - 
      (Lb*(-1 + nc)*(1 + nc)*(-16*nc^3 + 3*z + 6*nc*z + 16*nc^3*z + 12*z^2 - 
         24*nc*z^2 + 24*nc^2*z^2 + 24*nc^3*z^2 - 15*z^3 + 34*nc*z^3 - 
         6*nc^2*z^3 - 40*nc^3*z^3 - 16*nc*z^4 + 16*nc^3*z^4))/
       (48*nc^3*(-1 + z)*z) + ((-1 + nc)*(1 + nc)*(-728*nc^3 + 153*z - 
         576*nc*z - 927*nc^2*z - 1654*nc^3*z - 54*Pi^2*z + 192*nc*Pi^2*z + 
         66*nc^2*Pi^2*z - 36*nc^3*Pi^2*z + 882*z^2 + 792*nc*z^2 + 
         1566*nc^2*z^2 + 3372*nc^3*z^2 - 384*nc*Pi^2*z^2 + 72*nc^3*Pi^2*z^2 - 
         945*z^3 + 712*nc*z^3 - 1053*nc^2*z^3 - 2158*nc^3*z^3 - 54*Pi^2*z^3 + 
         192*nc*Pi^2*z^3 + 66*nc^2*Pi^2*z^3 - 36*nc^3*Pi^2*z^3 - 928*nc*z^4 + 
         1168*nc^3*z^4))/(1728*nc^3*(-1 + z)*z))*H[0, -1, 0, z] - 
    ((-1 + nc)*(1 + nc)*Pi^2*(53 - 56*nc - 13*nc^2 + 8*nc^3 + 112*nc*z - 
       16*nc^3*z + 53*z^2 - 56*nc*z^2 - 13*nc^2*z^2 + 8*nc^3*z^2)*
      H[0, 0, -1, z])/(576*nc^3*(-1 + z)) + 
    ((-7*(-1 + nc)*(1 + nc)*nf^2*(1 + z^2))/(432*nc*(-1 + z)) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(2 + 4*nc - 3*nc^2 + 4*nc^3 + nc^4 - 
         28*nc^3*z + 10*z^2 - 4*nc*z^2 - 17*nc^2*z^2 + 24*nc^3*z^2 + 
         7*nc^4*z^2))/(32*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(14336*nc^3 - 5697*z + 15072*nc*z + 1067*nc^2*z - 
         21864*nc^3*z + 4120*nc^4*z + 732*Pi^2*z - 1818*nc*Pi^2*z - 
         12*nc^2*Pi^2*z + 366*nc^3*Pi^2*z - 108*nc^4*Pi^2*z + 8766*z^2 - 
         13050*nc*z^2 - 19572*nc^2*z^2 + 13146*nc^3*z^2 - 2742*nc^4*z^2 + 
         336*nc*Pi^2*z^2 - 576*nc^3*Pi^2*z^2 - 6804*z^3 - 2102*nc*z^3 - 
         5407*nc^2*z^3 - 7846*nc^3*z^3 + 9589*nc^4*z^3 + 612*Pi^2*z^3 + 
         1482*nc*Pi^2*z^3 - 372*nc^2*Pi^2*z^3 + 210*nc^3*Pi^2*z^3 - 
         324*nc^4*Pi^2*z^3 + 80*nc*z^4 + 2228*nc^3*z^4))/
       (3456*nc^3*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-41 - 20*nc + 13*nc^2 - 67*z^2 + 
            20*nc*z^2 + 39*nc^2*z^2))/(192*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(384*nc - 689*z - 1208*nc*z + 169*nc^2*z + 
           6*z^2 + 540*nc*z^2 - 426*nc^2*z^2 - 1541*z^3 + 68*nc*z^3 + 
           865*nc^2*z^3 + 216*nc*z^4))/(1728*nc^2*(-1 + z)*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-29 - 22*nc + 11*nc^2 - 51*z^2 + 
           22*nc*z^2 + 33*nc^2*z^2))/(64*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(384*nc^3 - 231*z - 141*nc*z + 787*nc^2*z + 
           61*nc^3*z - 200*nc^4*z + 576*z^2 + 318*nc*z^2 - 1080*nc^2*z^2 - 
           1290*nc^3*z^2 + 360*nc^4*z^2 + 33*z^3 - 185*nc*z^3 + 
           761*nc^2*z^3 + 725*nc^3*z^3 - 462*nc^4*z^3 + 8*nc*z^4 + 
           120*nc^3*z^4))/(384*nc^3*(-1 + z)*z)))*H[0, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(6 + 5*nc - 10*nc^2 - 11*nc^3 + 4*nc^4 + 
          14*z^2 - 5*nc*z^2 - 26*nc^2*z^2 + 11*nc^3*z^2 + 12*nc^4*z^2))/
       (32*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-784*nc + 288*nc^3 - 
         5076*z + 8614*nc*z - 3424*nc^2*z - 10186*nc^3*z + 3344*nc^4*z + 
         132*Pi^2*z + 54*nc*Pi^2*z - 24*nc^2*Pi^2*z + 126*nc^3*Pi^2*z - 
         36*nc^4*Pi^2*z + 7074*z^2 - 3753*nc*z^2 - 1182*nc^2*z^2 + 
         6783*nc^3*z^2 - 1092*nc^4*z^2 - 432*nc*Pi^2*z^2 + 
         144*nc^3*Pi^2*z^2 - 1674*z^3 - 5493*nc*z^3 - 4183*nc^2*z^3 + 
         2227*nc^3*z^3 + 4343*nc^4*z^3 + 96*Pi^2*z^3 + 378*nc*Pi^2*z^3 - 
         168*nc^2*Pi^2*z^3 - 270*nc^3*Pi^2*z^3 - 24*nc^4*Pi^2*z^3 + 
         1416*nc*z^4 + 888*nc^3*z^4))/(3456*nc^3*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-11 - 10*nc + 9*nc^2 - 11*z^2 + 
            10*nc*z^2 + 9*nc^2*z^2))/(96*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(96*nc - 250*z - 247*nc*z + 146*nc^2*z + 
           132*z^2 + 18*nc*z^2 - 84*nc^2*z^2 - 271*z^3 + 73*nc*z^3 + 
           218*nc^2*z^3 + 60*nc*z^4))/(864*nc^2*(-1 + z)*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-7 + 5*nc^2)*(1 + z^2))/
         (32*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-64*nc + 64*nc^3 - 150*z + 
           115*nc*z + 283*nc^2*z - 101*nc^3*z - 135*nc^4*z + 216*z^2 - 
           102*nc*z^2 - 282*nc^2*z^2 - 24*nc^3*z^2 + 162*nc^4*z^2 - 21*z^3 - 
           nc*z^3 + 79*nc^2*z^3 - 23*nc^3*z^3 - 108*nc^4*z^3 + 52*nc*z^4 + 
           84*nc^3*z^4))/(192*nc^3*(-1 + z)*z)))*H[0, 0, 1, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(6 + 3*nc - 12*nc^2 - 5*nc^3 + 6*nc^4 + 
          10*z^2 - 3*nc*z^2 - 20*nc^2*z^2 + 5*nc^3*z^2 + 10*nc^4*z^2))/
       (32*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-392*nc + 2592*nc^3 - 
         4968*z + 11186*nc*z - 3646*nc^2*z - 16602*nc^3*z + 10414*nc^4*z + 
         156*Pi^2*z - 144*nc*Pi^2*z + 672*nc^2*Pi^2*z + 324*nc^3*Pi^2*z - 
         438*nc^4*Pi^2*z + 9054*z^2 - 9321*nc*z^2 - 7698*nc^2*z^2 + 
         11535*nc^3*z^2 - 3720*nc^4*z^2 - 6642*z^3 - 105*nc*z^3 - 
         1483*nc^2*z^3 - 1357*nc^3*z^3 + 8167*nc^4*z^3 + 36*Pi^2*z^3 + 
         144*nc*Pi^2*z^3 + 672*nc^2*Pi^2*z^3 - 324*nc^3*Pi^2*z^3 - 
         474*nc^4*Pi^2*z^3 - 1368*nc*z^4 + 3832*nc^3*z^4))/
       (3456*nc^3*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-7 - 3*nc + 7*nc^2 - 7*z^2 + 3*nc*z^2 + 
            7*nc^2*z^2))/(48*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(120*nc - 364*z - 195*nc*z + 400*nc^2*z + 
           132*z^2 + 90*nc*z^2 - 228*nc^2*z^2 - 379*z^3 - 99*nc*z^3 + 
           448*nc^2*z^3 + 84*nc*z^4))/(864*nc^2*(-1 + z)*z)) + 
      Lb*((13*Lomega*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(32*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-48*nc + 80*nc^3 - 99*z + 78*nc*z + 310*nc^2*z - 
           62*nc^3*z - 211*nc^4*z + 222*z^2 + 42*nc*z^2 - 426*nc^2*z^2 - 
           132*nc^3*z^2 + 204*nc^4*z^2 - 15*z^3 - 36*nc*z^3 + 208*nc^2*z^3 + 
           6*nc^3*z^3 - 193*nc^4*z^3 - 36*nc*z^4 + 108*nc^3*z^4))/
         (192*nc^3*(-1 + z)*z)))*H[0, 1, 0, z] + 
    (-(Lb^2*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(4*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(32*nc - 240*nc^3 - 243*z + 1024*nc*z - 
         864*nc^2*z - 1540*nc^3*z + 975*nc^4*z - 6*Pi^2*z + 180*nc*Pi^2*z + 
         84*nc^2*Pi^2*z + 12*nc^3*Pi^2*z - 30*nc^4*Pi^2*z + 540*z^2 - 
         207*nc*z^2 - 258*nc^2*z^2 + 441*nc^3*z^2 - 318*nc^4*z^2 - 261*z^3 - 
         729*nc*z^3 - 486*nc^2*z^3 + 1179*nc^3*z^3 + 915*nc^4*z^3 + 
         30*Pi^2*z^3 - 180*nc*Pi^2*z^3 + 60*nc^2*Pi^2*z^3 - 
         12*nc^3*Pi^2*z^3 + 6*nc^4*Pi^2*z^3 - 120*nc*z^4 + 160*nc^3*z^4))/
       (3456*nc^3*(-1 + z)*z) + Lb*((Lomega*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/
         (32*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-15 + 6*nc + 52*nc^2 + 
           4*nc^3 - 37*nc^4 + 30*z - 6*nc*z - 60*nc^2*z - 12*nc^3*z + 
           30*nc^4*z - 15*z^2 - 4*nc*z^2 + 52*nc^2*z^2 - 4*nc^3*z^2 - 
           37*nc^4*z^2 + 4*nc*z^3 + 12*nc^3*z^3))/(192*nc^3*(-1 + z))) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-1 - nc + nc^2 - z^2 + nc*z^2 + nc^2*z^2))/
         (48*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(24*nc - 36*z - 25*nc*z + 
           30*nc^2*z + 12*z^2 - 18*nc*z^2 - 12*nc^2*z^2 - 36*z^3 + 7*nc*z^3 + 
           42*nc^2*z^3 + 12*nc*z^4))/(864*nc^2*(-1 + z)*z)))*H[0, 1, 1, z] - 
    (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*Pi^2*(1 + z^2)*H[1, 0, -1, z])/
     (288*nc^3*(-1 + z)) + 
    (-(Lb^2*(-1 + nc)^2*(1 + nc)^2*(-5 + 4*nc^2)*(1 + z^2))/
       (16*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-800*nc + 3452*nc^3 - 
         2763*z + 4547*nc*z - 2646*nc^2*z - 13217*nc^3*z + 4113*nc^4*z + 
         390*Pi^2*z + 786*nc^2*Pi^2*z - 108*nc^4*Pi^2*z + 4068*z^2 - 
         7926*nc*z^2 - 8550*nc^2*z^2 + 17586*nc^3*z^2 - 1722*nc^4*z^2 - 
         2421*z^3 + 5411*nc*z^3 - 2412*nc^2*z^3 - 9329*nc^3*z^3 + 
         4005*nc^4*z^3 + 390*Pi^2*z^3 + 786*nc^2*Pi^2*z^3 - 
         108*nc^4*Pi^2*z^3 - 1232*nc*z^4 + 1508*nc^3*z^4))/
       (3456*nc^3*(-1 + z)*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-19 + 5*nc^2)*(1 + z^2))/
         (96*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(44*nc - 81*z - 83*nc*z + 
           51*nc^2*z - 18*z^2 + 78*nc*z^2 - 22*nc^2*z^2 - 81*z^3 - 
           83*nc*z^3 + 51*nc^2*z^3 + 44*nc*z^4))/(288*nc^2*(-1 + z)*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-9 + 5*nc^2)*(1 + z^2))/
         (32*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-72*nc + 104*nc^3 - 
           123*z - 18*nc*z + 736*nc^2*z - 26*nc^3*z - 209*nc^4*z + 480*z^2 + 
           180*nc*z^2 - 960*nc^2*z^2 - 156*nc^3*z^2 + 288*nc^4*z^2 - 
           123*z^3 - 18*nc*z^3 + 736*nc^2*z^3 - 26*nc^3*z^3 - 209*nc^4*z^3 - 
           72*nc*z^4 + 104*nc^3*z^4))/(384*nc^3*(-1 + z)*z)))*H[1, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(4*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(404*nc + 428*nc^3 + 1557*z - 869*nc*z + 
         1995*nc^2*z + 1339*nc^3*z + 354*nc^4*z + 6*Pi^2*z - 
         156*nc^2*Pi^2*z - 18*nc^4*Pi^2*z - 2484*z^2 + 1254*nc*z^2 - 
         306*nc^2*z^2 - 2994*nc^3*z^2 - 1062*nc^4*z^2 + 855*z^3 - 
         1517*nc*z^3 + 1527*nc^2*z^3 + 259*nc^3*z^3 + 780*nc^4*z^3 + 
         6*Pi^2*z^3 - 156*nc^2*Pi^2*z^3 - 18*nc^4*Pi^2*z^3 + 728*nc*z^4 + 
         968*nc^3*z^4))/(3456*nc^3*(-1 + z)*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc^2*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(12*nc - 26*z - 21*nc*z - 4*nc^2*z + 12*z^2 + 
           18*nc*z^2 + 15*nc^2*z^2 - 26*z^3 - 21*nc*z^3 - 11*nc^2*z^3 + 
           12*nc*z^4))/(288*nc^2*(-1 + z)*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-20*nc + 4*nc^3 - 66*z + 23*nc*z + 152*nc^2*z - 
           19*nc^3*z - 42*nc^4*z + 132*z^2 - 6*nc*z^2 - 216*nc^2*z^2 + 
           30*nc^3*z^2 + 84*nc^4*z^2 - 66*z^3 + 23*nc*z^3 + 152*nc^2*z^3 - 
           19*nc^3*z^3 - 42*nc^4*z^3 - 20*nc*z^4 + 4*nc^3*z^4))/
         (192*nc^3*(-1 + z)*z)))*H[1, 0, 1, z] + 
    (-(Lb^2*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(4*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-308*nc + 996*nc^3 - 1305*z + 4067*nc*z - 
         225*nc^2*z - 4401*nc^3*z + 60*nc^4*z - 96*Pi^2*z + 444*nc^2*Pi^2*z - 
         36*nc^4*Pi^2*z + 2862*z^2 - 7842*nc*z^2 - 2478*nc^2*z^2 + 
         6270*nc^3*z^2 - 276*nc^4*z^2 - 1557*z^3 + 4715*nc*z^3 - 
         513*nc^2*z^3 - 3321*nc^3*z^3 + 216*nc^4*z^3 - 96*Pi^2*z^3 + 
         444*nc^2*Pi^2*z^3 - 36*nc^4*Pi^2*z^3 - 632*nc*z^4 + 456*nc^3*z^4))/
       (3456*nc^3*(-1 + z)*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (24*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(20*nc - 12*z - 41*nc*z - 
           4*nc^2*z - 16*z^2 + 42*nc*z^2 + nc^2*z^2 - 12*z^3 - 41*nc*z^3 + 
           3*nc^2*z^3 + 20*nc*z^4))/(288*nc^2*(-1 + z)*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-12*nc + 12*nc^3 - 66*z + 21*nc*z + 152*nc^2*z - 
           21*nc^3*z - 42*nc^4*z + 132*z^2 - 18*nc*z^2 - 216*nc^2*z^2 + 
           18*nc^3*z^2 + 84*nc^4*z^2 - 66*z^3 + 21*nc*z^3 + 152*nc^2*z^3 - 
           21*nc^3*z^3 - 42*nc^4*z^3 - 12*nc*z^4 + 12*nc^3*z^4))/
         (192*nc^3*(-1 + z)*z)))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) + ((-1 + nc)*(1 + nc)*(-108 - 196*nc^2 + 75*z + 
         175*nc^2*z + 48*nc*Pi^2*z + 48*nc^3*Pi^2*z - 42*z^2 - 66*nc^2*z^2 + 
         291*z^3 + 391*nc^2*z^3 + 48*nc*Pi^2*z^3 + 48*nc^3*Pi^2*z^3 - 
         216*z^4 - 304*nc^2*z^4))/(3456*nc^2*(-1 + z)*z))*H[1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-8*nc + 4*nc^3 - 6*z + 14*nc*z - 7*nc^3*z - 
       8*nc*z^2 + 4*nc^3*z^2)*H[-1, -1, -1, 0, z])/(72*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-72*nc + 28*nc^3 - 96*z + 261*nc*z - 
       72*nc^2*z - 49*nc^3*z - 72*nc*z^2 + 28*nc^3*z^2)*H[-1, -1, 0, 0, z])/
     (144*nc^3*z) + ((-1 + nc)*(1 + nc)*(1 + z)*(-16*nc + 6*z - 17*nc*z + 
       36*nc^2*z - 16*nc*z^2)*H[-1, -1, 0, 1, z])/(72*nc^3*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-24*nc + 8*nc^3 - 24*z + 51*nc*z - 
       18*nc^2*z - 14*nc^3*z - 24*nc*z^2 + 8*nc^3*z^2)*H[-1, 0, -1, 0, z])/
     (72*nc^3*z) + ((-1 + nc)*(1 + nc)*(1 + z)*(-128*nc + 68*nc^3 - 90*z + 
       134*nc*z - 66*nc^2*z - 119*nc^3*z - 128*nc*z^2 + 68*nc^3*z^2)*
      H[-1, 0, 0, 0, z])/(144*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-24*nc - 2*z - 3*nc*z + 6*nc^2*z - 
       24*nc*z^2)*H[-1, 0, 0, 1, z])/(48*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-8 - 7*z + 2*nc*z - 8*z^2)*
      H[-1, 0, 1, 0, z])/(24*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-4 - 2*z + 3*nc*z - 4*z^2)*
      H[-1, 0, 1, 1, z])/(36*nc^2*z) + 
    ((Lb*(-1 + nc)*(1 + nc)*(3 - 4*nc + nc^2 + nc^3 + 8*nc*z - 2*nc^3*z + 
         3*z^2 - 4*nc*z^2 + nc^2*z^2 + nc^3*z^2))/(8*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(16*nc - 4*nc^3 + 18*z - 6*nc*z + 10*nc^2*z + 
         5*nc^3*z + 7*z^2 - 6*nc*z^2 - nc^2*z^2 - 6*nc^3*z^2 + 8*nc*z^3))/
       (24*nc^3*z))*H[0, -1, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(3 - 4*nc - nc^2 + 9*nc^3 + 8*nc*z - 18*nc^3*z + 
          3*z^2 - 4*nc*z^2 - nc^2*z^2 + 9*nc^3*z^2))/(16*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(96*nc - 108*nc^3 + 51*z - 96*nc*z + 9*nc^2*z + 
         147*nc^3*z + 42*z^2 - 126*nc*z^2 + 126*nc^2*z^2 + 51*nc^3*z^2 - 
         111*z^3 + 230*nc*z^3 - 45*nc^2*z^3 - 178*nc^3*z^3 - 104*nc*z^4 + 
         88*nc^3*z^4))/(144*nc^3*(-1 + z)*z))*H[0, -1, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(16*nc + 2*z - 2*nc*z - 6*nc^2*z - z^2 + 
         24*nc*z^2 + 3*nc^2*z^2))/(24*nc^3*z))*H[0, -1, 0, 1, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-2*nc - nc^2 + 5*nc^3 + 4*nc*z - 12*nc^3*z + 
          z^2 - 2*nc*z^2 - 2*nc^2*z^2 + 7*nc^3*z^2))/(8*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-88*nc^3 + 9*z - 12*nc*z - 39*nc^2*z + 
         112*nc^3*z + 108*z^2 - 132*nc*z^2 + 213*nc^2*z^2 + 6*nc^3*z^2 - 
         117*z^3 + 224*nc*z^3 - 39*nc^2*z^3 - 54*nc^3*z^3 - 80*nc*z^4 + 
         24*nc^3*z^4))/(144*nc^3*(-1 + z)*z))*H[0, 0, -1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-54 - 16*nc + 7*nc^2 - 68*z^2 + 16*nc*z^2 + 
         21*nc^2*z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(65 + 44*nc - 96*nc^2 + 84*nc^3 + 19*nc^4 + 
         32*nc*z - 656*nc^3*z + 271*z^2 - 76*nc*z^2 - 424*nc^2*z^2 + 
         572*nc^3*z^2 + 133*nc^4*z^2))/(128*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(2944*nc^3 - 1275*z - 252*nc*z + 4734*nc^2*z + 
         872*nc^3*z - 479*nc^4*z + 2235*z^2 + 636*nc*z^2 - 2658*nc^2*z^2 - 
         7364*nc^3*z^2 + 1015*nc^4*z^2 + 4389*z^3 - 1524*nc*z^3 - 
         5396*nc^2*z^3 - 1484*nc^3*z^3 + 975*nc^4*z^3 + 1239*z^4 - 
         276*nc*z^4 + 1996*nc^2*z^4 + 4240*nc^3*z^4 - 519*nc^4*z^4 + 
         1416*nc*z^5 + 792*nc^3*z^5))/(1152*nc^3*(-1 + z)*z*(1 + z)))*
     H[0, 0, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-26 - 25*nc + 17*nc^2 - 26*z^2 + 25*nc*z^2 + 
         17*nc^2*z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(33 + 6*nc - 40*nc^2 - 34*nc^3 + 14*nc^4 + 
         57*z^2 - 6*nc*z^2 - 98*nc^2*z^2 + 34*nc^3*z^2 + 42*nc^4*z^2))/
       (32*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-352*nc + 192*nc^3 - 927*z + 
         922*nc*z + 1148*nc^2*z - 680*nc^3*z - 443*nc^4*z + 1278*z^2 - 
         1938*nc*z^2 - 720*nc^2*z^2 + 588*nc^3*z^2 + 672*nc^4*z^2 - 396*z^3 + 
         712*nc*z^3 - 13*nc^2*z^3 - 380*nc^3*z^3 - 347*nc^4*z^3 + 
         656*nc*z^4 + 280*nc^3*z^4))/(576*nc^3*(-1 + z)*z))*
     H[0, 0, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-20 - 21*nc + 16*nc^2 - 20*z^2 + 21*nc*z^2 + 
         16*nc^2*z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(55 + 30*nc - 94*nc^2 - 66*nc^3 + 39*nc^4 - 
         8*nc^3*z + 105*z^2 - 30*nc*z^2 - 194*nc^2*z^2 + 74*nc^3*z^2 + 
         89*nc^4*z^2))/(64*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-320*nc + 480*nc^3 - 747*z + 426*nc*z + 
         1313*nc^2*z - 502*nc^4*z + 609*z^2 + 200*nc*z^2 - 871*nc^2*z^2 - 
         504*nc^3*z^2 + 416*nc^4*z^2 + 1296*z^3 - 678*nc*z^3 - 
         1747*nc^2*z^3 - 370*nc^3*z^3 + 581*nc^4*z^3 + 48*z^4 + 228*nc*z^4 + 
         437*nc^2*z^4 - 30*nc^3*z^4 - 337*nc^4*z^4 + 144*nc*z^5 + 
         424*nc^3*z^5))/(576*nc^3*(-1 + z)*z*(1 + z)))*H[0, 0, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-8 - 7*nc + 6*nc^2 - 8*z^2 + 7*nc*z^2 + 
         6*nc^2*z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(37 - 2*nc - 66*nc^2 - 6*nc^3 + 29*nc^4 + 
         39*z^2 + 2*nc*z^2 - 70*nc^2*z^2 + 6*nc^3*z^2 + 31*nc^4*z^2))/
       (64*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-16*nc - 87*z + 94*nc*z + 
         257*nc^2*z + 4*nc^3*z - 150*nc^4*z + 102*z^2 - 102*nc*z^2 - 
         144*nc^2*z^2 + 12*nc^3*z^2 + 114*nc^4*z^2 - 33*z^3 - 40*nc*z^3 + 
         131*nc^2*z^3 - 56*nc^3*z^3 - 138*nc^4*z^3 + 64*nc*z^4 + 
         40*nc^3*z^4))/(576*nc^3*(-1 + z)*z))*H[0, 0, 1, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-35 - 9*nc + 7*nc^2 - 35*z^2 + 9*nc*z^2 + 
         7*nc^2*z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(65 + 22*nc - 138*nc^2 - 26*nc^3 + 55*nc^4 + 
         95*z^2 - 22*nc*z^2 - 174*nc^2*z^2 + 26*nc^3*z^2 + 65*nc^4*z^2))/
       (64*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-200*nc + 344*nc^3 - 153*z - 
         390*nc*z + 1391*nc^2*z + 42*nc^3*z - 184*nc^4*z + 795*z^2 + 
         104*nc*z^2 - 469*nc^2*z^2 - 878*nc^3*z^2 + 338*nc^4*z^2 + 900*z^3 - 
         138*nc*z^3 - 949*nc^2*z^3 - 298*nc^3*z^3 + 389*nc^4*z^3 + 96*z^4 + 
         240*nc*z^4 + 911*nc^2*z^4 + 462*nc^3*z^4 - 133*nc^4*z^4 + 
         384*nc*z^5 + 328*nc^3*z^5))/(576*nc^3*(-1 + z)*z*(1 + z)))*
     H[0, 1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-12 - 3*nc + 7*nc^2 - 3*nc^2*z - 12*z^2 + 
         3*nc*z^2 + 4*nc^2*z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(27 + 3*nc - 53*nc^2 + nc^3 + 26*nc^4 + 29*z^2 - 
         3*nc*z^2 - 55*nc^2*z^2 - nc^3*z^2 + 26*nc^4*z^2))/
       (32*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-88*nc - 16*nc^3 - 180*z - 
         20*nc*z + 567*nc^2*z - 170*nc^3*z - 193*nc^4*z + 246*z^2 - 
         216*nc*z^2 - 498*nc^2*z^2 + 42*nc^3*z^2 + 222*nc^4*z^2 - 57*z^3 + 
         172*nc*z^3 + 405*nc^2*z^3 + 64*nc^3*z^3 - 124*nc^4*z^3 + 
         152*nc*z^4 + 80*nc^3*z^4))/(576*nc^3*(-1 + z)*z))*H[0, 1, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-13 - 3*nc + 3*nc^2*z - 13*z^2 + 3*nc*z^2 + 
         3*nc^2*z^2))/(144*nc^2*(-1 + z)) + 
      (Lb*(-1 + nc)^2*(1 + nc)^2*(-27 - nc + 26*nc^2 - 29*z^2 + nc*z^2 + 
         26*nc^2*z^2))/(32*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-72*nc + 64*nc^3 - 264*z + 30*nc*z + 514*nc^2*z - 
         36*nc^3*z - 66*nc^4*z + 168*z^2 - 138*nc*z^2 + 52*nc^2*z^2 - 
         106*nc^3*z^2 + 18*nc^4*z^2 + 336*z^3 - 438*nc*z^3 + 31*nc^2*z^3 + 
         48*nc^3*z^3 - 39*nc^4*z^3 - 24*z^4 + 282*nc*z^4 + 493*nc^2*z^4 + 
         6*nc^3*z^4 - 123*nc^4*z^4 + 336*nc*z^5 + 24*nc^3*z^5))/
       (576*nc^3*(-1 + z)*z*(1 + z)))*H[0, 1, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-2 - nc + 2*nc^2 - 2*z^2 + nc*z^2 + 2*nc^2*z^2))/
       (144*nc^2*(-1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(3 + nc - 6*nc^2 + nc^3 + 
         3*nc^4 + 3*z^2 - nc*z^2 - 6*nc^2*z^2 - nc^3*z^2 + 3*nc^4*z^2))/
       (32*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-8 - 12*nc^2 + 2*z + 
         22*nc*z - nc^2*z - 22*nc^3*z - 3*z^2 - 3*nc^2*z^2 + 9*z^3 + 
         22*nc*z^3 + 12*nc^2*z^3 - 22*nc^3*z^3 + 4*nc^2*z^4))/
       (288*nc^2*(-1 + z)*z))*H[0, 1, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + 2*nc^2)*(1 + z^2))/(4*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(8*nc^3 + 57*z + 36*nc*z + 75*nc^2*z - 20*nc^3*z - 
         108*z^2 - 72*nc*z^2 - 126*nc^2*z^2 + 24*nc^3*z^2 + 51*z^3 + 
         36*nc*z^3 + 33*nc^2*z^3 - 20*nc^3*z^3 + 8*nc^3*z^4))/
       (144*nc^3*(-1 + z)*z))*H[1, 0, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(41 - 79*nc^2 + 26*nc^4)*(1 + z^2))/
       (32*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(57 + nc^2)*nf*(1 + z^2))/
       (144*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(108*nc + 380*nc^3 - 516*z + 
         261*nc*z + 2412*nc^2*z - 617*nc^3*z - 248*nc^4*z + 1680*z^2 - 
         738*nc*z^2 - 2946*nc^2*z^2 + 474*nc^3*z^2 + 540*nc^4*z^2 - 516*z^3 + 
         261*nc*z^3 + 2142*nc^2*z^3 - 617*nc^3*z^3 - 248*nc^4*z^3 + 
         108*nc*z^4 + 380*nc^3*z^4))/(576*nc^3*(-1 + z)*z))*
     H[1, 0, 0, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(13 - 14*nc^2 + 9*nc^4)*
        (1 + z^2))/(16*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(15 + nc^2)*nf*
        (1 + z^2))/(144*nc^2*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-168*nc + 40*nc^3 + 408*z - 48*nc*z - 435*nc^2*z + 
         224*nc^3*z + 131*nc^4*z - 756*z^2 + 432*nc*z^2 + 246*nc^2*z^2 - 
         528*nc^3*z^2 - 312*nc^4*z^2 + 420*z^3 - 48*nc*z^3 - 417*nc^2*z^3 + 
         224*nc^3*z^3 + 155*nc^4*z^3 - 168*nc*z^4 + 40*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 0, 0, 1, z] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*(-29 + 25*nc^2)*(1 + z^2))/
       (32*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-17 + 3*nc^2)*nf*(1 + z^2))/
       (144*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-8*nc + 104*nc^3 - 489*z + 
         362*nc*z + 1232*nc^2*z - 368*nc^3*z - 375*nc^4*z + 1116*z^2 - 
         708*nc*z^2 - 1794*nc^2*z^2 + 528*nc^3*z^2 + 708*nc^4*z^2 - 501*z^3 + 
         362*nc*z^3 + 1130*nc^2*z^3 - 368*nc^3*z^3 - 375*nc^4*z^3 - 
         8*nc*z^4 + 104*nc^3*z^4))/(576*nc^3*(-1 + z)*z))*H[1, 0, 1, 0, z] + 
    ((Lb*(-1 + nc)^2*(1 + nc)^2*(-5 + nc^2)*(1 + z^2))/(32*nc^3*(-1 + z)) + 
      ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*nf*(1 + z^2))/
       (144*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(24*nc + 24*nc^3 + 12*z - 
         6*nc*z - 115*nc^2*z - 6*nc^3*z + 19*nc^4*z - 36*z^2 - 36*nc*z^2 + 
         84*nc^2*z^2 - 36*nc^3*z^2 - 42*nc^4*z^2 + 24*z^3 - 6*nc*z^3 - 
         109*nc^2*z^3 - 6*nc^3*z^3 + 31*nc^4*z^3 + 24*nc*z^4 + 24*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 0, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(10 - 23*nc^2 + 5*nc^4)*(1 + z^2))/
       (16*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-18 + nc^2)*nf*(1 + z^2))/
       (144*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-376*nc + 24*nc^3 + 255*z + 
         436*nc*z - 747*nc^2*z + 66*nc^3*z + 100*nc^4*z - 480*z^2 - 
         120*nc*z^2 + 738*nc^2*z^2 - 180*nc^3*z^2 - 168*nc^4*z^2 + 225*z^3 + 
         436*nc*z^3 - 747*nc^2*z^3 + 66*nc^3*z^3 + 76*nc^4*z^3 - 376*nc*z^4 + 
         24*nc^3*z^4))/(576*nc^3*(-1 + z)*z))*H[1, 1, 0, 0, z] + 
    ((-3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(-1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-3 + nc^2)*nf*(1 + z^2))/(72*nc^2*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-128*nc + 64*nc^3 + 45*z + 86*nc*z - 87*nc^2*z - 
         16*nc^3*z + 44*nc^4*z - 84*z^2 + 84*nc*z^2 + 6*nc^2*z^2 - 
         96*nc^3*z^2 - 72*nc^4*z^2 + 39*z^3 + 86*nc*z^3 - 111*nc^2*z^3 - 
         16*nc^3*z^3 + 44*nc^4*z^3 - 128*nc*z^4 + 64*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 1, 0, 1, z] + 
    ((-3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(18*nc^2*(-1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-296*nc + 88*nc^3 + 33*z + 236*nc*z - 212*nc^2*z - 
         22*nc^3*z + 3*nc^4*z - 60*z^2 + 120*nc*z^2 + 54*nc^2*z^2 - 
         132*nc^3*z^2 + 6*nc^4*z^2 + 27*z^3 + 236*nc*z^3 - 194*nc^2*z^3 - 
         22*nc^3*z^3 - 9*nc^4*z^3 - 296*nc*z^4 + 88*nc^3*z^4))/
       (576*nc^3*(-1 + z)*z))*H[1, 1, 1, 0, z] - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(288*nc^2*z) + 
    (5*(-1 + nc)*(1 + nc)*(1 - 4*nc + 2*nc^3)*(1 + z)*H[-1, 0, 0, 0, 0, z])/
     (32*nc^3) + (3*(-1 + nc)*(1 + nc)*(1 - 4*nc + 2*nc^3)*(1 + z)*
      H[-1, 0, 0, 1, 0, z])/(32*nc^3) + 
    ((-1 + nc)*(1 + nc)*(1 - 4*nc + 2*nc^3)*(1 + z)*H[-1, 0, 1, 0, 0, z])/
     (8*nc^3) + ((-1 + nc)*(1 + nc)*(1 - 4*nc + 2*nc^3)*(1 + z)*
      H[-1, 0, 1, 1, 0, z])/(16*nc^3) + 
    ((-1 + nc)*(1 + nc)*(1 - 2*nc + nc^3 + 4*nc*z - 2*nc^3*z + z^2 - 
       2*nc*z^2 + nc^3*z^2)*H[0, -1, -1, -1, 0, z])/(12*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(16 - 33*nc + 12*nc^2 + 7*nc^3 + 66*nc*z - 
       14*nc^3*z + 16*z^2 - 33*nc*z^2 + 12*nc^2*z^2 + 7*nc^3*z^2)*
      H[0, -1, -1, 0, 0, z])/(24*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 - nc + 6*nc^2 + 2*nc*z + z^2 - nc*z^2 + 
       6*nc^2*z^2)*H[0, -1, -1, 0, 1, z])/(12*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(4 - 7*nc + 3*nc^2 + 2*nc^3 + 14*nc*z - 4*nc^3*z + 
       4*z^2 - 7*nc*z^2 + 3*nc^2*z^2 + 2*nc^3*z^2)*H[0, -1, 0, -1, 0, z])/
     (12*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(15 - 22*nc + 11*nc^2 + 
       17*nc^3 + 44*nc*z - 34*nc^3*z + 15*z^2 - 22*nc*z^2 + 11*nc^2*z^2 + 
       17*nc^3*z^2)*H[0, -1, 0, 0, 0, z])/(24*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(-1 + 3*nc + 3*nc^2 - 6*nc*z - z^2 + 3*nc*z^2 + 
       3*nc^2*z^2)*H[0, -1, 0, 0, 1, z])/(24*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(-1 + nc + 2*z - z^2 + nc*z^2)*H[0, -1, 0, 1, 0, z])/
     (12*nc^2*(-1 + z)) - ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, 0, 1, 1, z])/
     (12*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(47 - 56*nc + 25*nc^2 + 8*nc^3 + 
       112*nc*z - 16*nc^3*z + 47*z^2 - 56*nc*z^2 + 25*nc^2*z^2 + 8*nc^3*z^2)*
      H[0, 0, -1, -1, 0, z])/(48*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(19 - 52*nc - 9*nc^2 + 64*nc^3 + 120*nc*z - 
       152*nc^3*z + 31*z^2 - 68*nc*z^2 - 17*nc^2*z^2 + 88*nc^3*z^2)*
      H[0, 0, -1, 0, 0, z])/(48*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(-3 + 19*nc^2)*(1 + z^2)*H[0, 0, -1, 0, 1, z])/
     (48*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-5 - 40*nc - 25*nc^2 + 
       44*nc^3 + 80*nc*z - 128*nc^3*z + 15*z^2 - 40*nc*z^2 - 45*nc^2*z^2 + 
       84*nc^3*z^2)*H[0, 0, 0, -1, 0, z])/(48*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(89 - 44*nc - 148*nc^2 + 96*nc^3 + 17*nc^4 + 
       112*nc*z - 752*nc^3*z + 335*z^2 - 68*nc*z^2 - 524*nc^2*z^2 + 
       656*nc^3*z^2 + 119*nc^4*z^2)*H[0, 0, 0, 0, 0, z])/(64*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(231 - 129*nc - 169*nc^2 - 91*nc^3 + 61*nc^4 + 
       283*z^2 + 129*nc*z^2 - 449*nc^2*z^2 + 91*nc^3*z^2 + 183*nc^4*z^2)*
      H[0, 0, 0, 0, 1, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(203 + 35*nc - 277*nc^2 - 159*nc^3 + 97*nc^4 + 
       24*nc*z - 72*nc^3*z + 343*z^2 - 59*nc*z^2 - 597*nc^2*z^2 + 
       231*nc^3*z^2 + 251*nc^4*z^2)*H[0, 0, 0, 1, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(78 - 11*nc - 109*nc^2 - 21*nc^3 + 44*nc^4 + 86*z^2 + 
       11*nc*z^2 - 137*nc^2*z^2 + 21*nc^3*z^2 + 58*nc^4*z^2)*
      H[0, 0, 0, 1, 1, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(141 + 13*nc - 295*nc^2 - 103*nc^3 + 88*nc^4 + 
       48*nc*z - 64*nc^3*z + 261*z^2 - 61*nc*z^2 - 467*nc^2*z^2 + 
       167*nc^3*z^2 + 140*nc^4*z^2)*H[0, 0, 1, 0, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(113 - 15*nc - 170*nc^2 - nc^3 + 70*nc^4 - 16*nc*z + 
       121*z^2 + 31*nc*z^2 - 202*nc^2*z^2 + nc^3*z^2 + 76*nc^4*z^2)*
      H[0, 0, 1, 0, 1, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(113 - 55*nc - 171*nc^2 - nc^3 + 69*nc^4 + 40*nc*z - 
       24*nc^3*z + 125*z^2 + 15*nc*z^2 - 203*nc^2*z^2 + 25*nc^3*z^2 + 
       71*nc^4*z^2)*H[0, 0, 1, 1, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(4 + nc - 8*nc^2 + nc^3 + 4*nc^4 + 4*z^2 - nc*z^2 - 
       8*nc^2*z^2 - nc^3*z^2 + 4*nc^4*z^2)*H[0, 0, 1, 1, 1, z])/
     (32*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(13 + 4*nc + 16*nc^2 + 13*z^2 - 
       4*nc*z^2 + 18*nc^2*z^2)*H[0, 1, 0, -1, 0, z])/(24*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(234 - 59*nc - 449*nc^2 - 37*nc^3 + 144*nc^4 + 
       288*z^2 + 59*nc*z^2 - 541*nc^2*z^2 + 37*nc^3*z^2 + 144*nc^4*z^2)*
      H[0, 1, 0, 0, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(153 - 52*nc - 122*nc^2 + 36*nc^3 + 87*nc^4 + 
       135*z^2 + 52*nc*z^2 - 142*nc^2*z^2 - 36*nc^3*z^2 + 89*nc^4*z^2)*
      H[0, 1, 0, 0, 1, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(189 - 38*nc - 341*nc^2 + 12*nc^3 + 175*nc^4 + 
       187*z^2 + 38*nc*z^2 - 369*nc^2*z^2 - 12*nc^3*z^2 + 179*nc^4*z^2)*
      H[0, 1, 0, 1, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(28 + 6*nc - 45*nc^2 + 6*nc^3 + 23*nc^4 + 28*z^2 - 
       6*nc*z^2 - 45*nc^2*z^2 - 6*nc^3*z^2 + 23*nc^4*z^2)*
      H[0, 1, 0, 1, 1, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(115 - 56*nc - 209*nc^2 + 14*nc^3 + 59*nc^4 + 
       105*z^2 + 56*nc*z^2 - 229*nc^2*z^2 - 14*nc^3*z^2 + 59*nc^4*z^2)*
      H[0, 1, 1, 0, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(44 - 26*nc - 38*nc^2 + 16*nc^3 + 11*nc^4 + 32*z^2 + 
       26*nc*z^2 - 50*nc^2*z^2 - 16*nc^3*z^2 + 17*nc^4*z^2)*
      H[0, 1, 1, 0, 1, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(45 - 56*nc - 43*nc^2 + 22*nc^3 + 11*nc^4 + 27*z^2 + 
       56*nc*z^2 - 55*nc^2*z^2 - 22*nc^3*z^2 + 11*nc^4*z^2)*
      H[0, 1, 1, 1, 0, z])/(96*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 1, 1, 1, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-1 + 7*nc^2)*(1 + z^2)*H[1, 0, -1, -1, 0, z])/
     (24*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(13 + 19*nc^2)*(1 + z^2)*
      H[1, 0, -1, 0, 0, z])/(24*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(-3 + nc^2)*(1 + z^2)*H[1, 0, -1, 0, 1, z])/
     (24*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(15 + 31*nc^2)*(1 + z^2)*
      H[1, 0, 0, -1, 0, z])/(24*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(205 - 523*nc^2 + 96*nc^4)*(1 + z^2)*
      H[1, 0, 0, 0, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(167 - 71*nc^2 + 70*nc^4)*(1 + z^2)*
      H[1, 0, 0, 0, 1, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(142 - 207*nc^2 + 87*nc^4)*(1 + z^2)*
      H[1, 0, 0, 1, 0, z])/(96*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(13 - 6*nc^2 + 5*nc^4)*(1 + z^2)*H[1, 0, 0, 1, 1, z])/
     (48*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(119 - 224*nc^2 + 57*nc^4)*
      (1 + z^2)*H[1, 0, 1, 0, 0, z])/(96*nc^3*(-1 + z)) - 
    (3*(-1 + nc)^2*(1 + nc)^2*(-5 + nc^2)*(1 + z^2)*H[1, 0, 1, 0, 1, z])/
     (32*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(50 - 55*nc^2 + 3*nc^4)*
      (1 + z^2)*H[1, 0, 1, 1, 0, z])/(96*nc^3*(-1 + z)) - 
    (5*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2)*H[1, 1, 0, -1, 0, z])/
     (24*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-61 + 101*nc^2)*(1 + z^2)*
      H[1, 1, 0, 0, 0, z])/(48*nc^3*(-1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(3 + nc^2)*(1 + z^2)*H[1, 1, 0, 0, 1, z])/
     (48*nc^3*(-1 + z)) - ((-1 + nc)*(1 + nc)*(27 - 22*nc^2 + 5*nc^4)*
      (1 + z^2)*H[1, 1, 0, 1, 0, z])/(48*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2)*H[1, 1, 0, 1, 1, z])/
     (24*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(6 + nc^2 + nc^4)*(1 + z^2)*
      H[1, 1, 1, 0, 0, z])/(24*nc^3*(-1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2)*H[1, 1, 1, 0, 1, z])/
     (12*nc*(-1 + z)) - (Lb^3*(-1 + nc)^3*(1 + nc)^3*PlusD[1 - z, 2])/
     (16*nc^3) + (Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*
      (-202 + 189*Zeta[3]))/(864*nc) + PlusD[1 - z, 1]*
     (Lb^3*((11*(-1 + nc)^2*(1 + nc)^2)/(48*nc) + 
        (Lomega*(-1 + nc)^3*(1 + nc)^3)/(8*nc^3)) + 
      ((-7*Lb*(-1 + nc)^2*(1 + nc)^2)/(54*nc^2) - 
        (5*Lb^2*(-1 + nc)^2*(1 + nc)^2)/(36*nc^2) - 
        (Lb^3*(-1 + nc)^2*(1 + nc)^2)/(24*nc^2))*nf - 
      (Lb^2*(-1 + nc)^2*(1 + nc)^2*(-67 + 3*Pi^2))/(72*nc) - 
      (Lb*(-1 + nc)^2*(1 + nc)^2*(-202 + 189*Zeta[3]))/(216*nc)) + 
    nf^2*((Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(432*nc) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(1 + 4*z))/(216*nc) + 
      (5*Lb*(-1 + nc)*(1 + nc)*(-1 + 11*z))/(1296*nc) + 
      ((-1 + nc)*(1 + nc)*(-41 + 157*z + 81*Zeta[3] + 81*z*Zeta[3]))/
       (5832*nc)) + H[-1, 0, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z)*
        (4 - 7*z + 4*z^2))/(48*z) - (Lb*(-1 + nc)*(1 + nc)*(1 + z)*
        (31*nc^3 - 18*z + 78*nc*z + 27*nc^2*z + 62*nc^3*z + 4*nc^3*z^2))/
       (144*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-36 - 72*nc^2 - 260*nc^3 - 
         192*nc*Pi^2 + 24*nc^3*Pi^2 - 9*z - 908*nc*z - 1143*nc^2*z - 
         2124*nc^3*z - 54*Pi^2*z + 192*nc*Pi^2*z + 66*nc^2*Pi^2*z - 
         42*nc^3*Pi^2*z - 18*z^2 - 36*nc^2*z^2 + 454*nc^3*z^2 - 
         192*nc*Pi^2*z^2 + 24*nc^3*Pi^2*z^2 + 216*z*Zeta[3] - 
         864*nc*z*Zeta[3] + 432*nc^3*z*Zeta[3]))/(1728*nc^3*z)) + 
    H[-1, z]*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z)*(-48*nc + 4*nc^3 - 18*z + 
         12*nc*z + 18*nc^2*z - 7*nc^3*z - 48*nc*z^2 + 4*nc^3*z^2))/
       (576*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-6960*nc*Pi^2 + 
         980*nc^3*Pi^2 - 3510*Pi^2*z + 2280*nc*Pi^2*z - 2970*nc^2*Pi^2*z - 
         1280*nc^3*Pi^2*z + 99*Pi^4*z - 396*nc*Pi^4*z + 198*nc^3*Pi^4*z - 
         6960*nc*Pi^2*z^2 + 1520*nc^3*Pi^2*z^2 + 2880*nc*Zeta[3] + 
         1440*nc^3*Zeta[3] - 5400*z*Zeta[3] + 17640*nc*z*Zeta[3] - 
         14040*nc^2*z*Zeta[3] - 2520*nc^3*z*Zeta[3] + 2880*nc*z^2*Zeta[3] + 
         1440*nc^3*z^2*Zeta[3]))/(51840*nc^3*z)) + 
    Lb^2*(-(Lomega^2*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/(32*nc^3) - 
      (Lomega*(-1 + nc)^2*(1 + nc)^2*(12*nc + 126*z - 126*nc*z - 253*nc^2*z + 
         12*nc^2*Pi^2*z - 126*z^2 + 90*nc*z^2 - 283*nc^2*z^2 + 
         12*nc^2*Pi^2*z^2 + 24*nc*z^3))/(576*nc^3*z) - 
      ((-1 + nc)*(1 + nc)*(-18*nc - 836*nc^3 + 24*nc^3*Pi^2 + 1188*z - 
         813*nc*z - 1284*nc^2*z + 2363*nc^3*z - 38*nc^4*z - 63*Pi^2*z + 
         54*nc*Pi^2*z + 54*nc^2*Pi^2*z - 84*nc^3*Pi^2*z - 57*nc^4*Pi^2*z - 
         2376*z^2 + 1500*nc*z^2 + 2568*nc^2*z^2 - 2064*nc^3*z^2 + 
         3636*nc^4*z^2 + 36*Pi^2*z^2 - 18*nc*Pi^2*z^2 - 18*nc^3*Pi^2*z^2 - 
         36*nc^4*Pi^2*z^2 + 1188*z^3 - 489*nc*z^3 - 1284*nc^2*z^3 + 
         383*nc^3*z^3 - 3598*nc^4*z^3 + 27*Pi^2*z^3 - 60*nc*Pi^2*z^3 - 
         54*nc^2*Pi^2*z^3 + 78*nc^3*Pi^2*z^3 + 93*nc^4*Pi^2*z^3 - 
         180*nc*z^4 + 154*nc^3*z^4 + 24*nc*Pi^2*z^4 - 432*z*Zeta[3] + 
         108*nc*z*Zeta[3] + 432*nc^2*z*Zeta[3] - 540*nc^3*z*Zeta[3] + 
         1296*nc^3*z^2*Zeta[3] - 432*z^3*Zeta[3] - 108*nc*z^3*Zeta[3] + 
         432*nc^2*z^3*Zeta[3] - 756*nc^3*z^3*Zeta[3]))/
       (3456*nc^3*(-1 + z)*z)) + H[0, -1, z]*
     ((Lb*(-1 + nc)*(1 + nc)*Pi^2*(3 - 4*nc - 3*nc^2 + nc^3 + 8*nc*z - 
         2*nc^3*z + 3*z^2 - 4*nc*z^2 - 3*nc^2*z^2 + nc^3*z^2))/
       (96*nc^3*(-1 + z)) + ((-1 + nc)*(1 + nc)*(-48*nc*Pi^2 + 4*nc^3*Pi^2 - 
         22*Pi^2*z + 58*nc*Pi^2*z + 2*nc^2*Pi^2*z - 9*nc^3*Pi^2*z + 
         17*Pi^2*z^2 - 52*nc*Pi^2*z^2 - 7*nc^2*Pi^2*z^2 + 11*nc^3*Pi^2*z^2 + 
         5*Pi^2*z^3 + 34*nc*Pi^2*z^3 + 5*nc^2*Pi^2*z^3 - 6*nc^3*Pi^2*z^3 + 
         8*nc*Pi^2*z^4 - 30*z*Zeta[3] + 60*nc*z*Zeta[3] - 78*nc^2*z*Zeta[3] - 
         12*nc^3*z*Zeta[3] - 120*nc*z^2*Zeta[3] + 24*nc^3*z^2*Zeta[3] - 
         30*z^3*Zeta[3] + 60*nc*z^3*Zeta[3] - 78*nc^2*z^3*Zeta[3] - 
         12*nc^3*z^3*Zeta[3]))/(288*nc^3*(-1 + z)*z)) + 
    H[1, 1, z]*(-(Lb^2*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/(16*nc^3) + 
      (Lb^3*(-1 + nc)^3*(1 + nc)^3*(1 + z))/(16*nc^3) + 
      (Lb*(-1 + nc)*(1 + nc)*(-4*nc - 40*nc^3 - 36*z - 3*nc*z + 9*nc^3*z + 
         36*nc^4*z - 33*nc*z^2 - 45*nc^3*z^2 + 40*nc*z^3 + 76*nc^3*z^3))/
       (1152*nc^3*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
         (288*nc*z) - ((-1 + nc)*(1 + nc)*(38*nc + 18*z - 155*nc*z - 
           18*nc^2*z + 6*Pi^2*z + 6*nc^2*Pi^2*z - 18*z^2 + 234*nc*z^2 + 
           45*nc^2*z^2 - 155*nc*z^3 - 27*nc^2*z^3 + 6*Pi^2*z^3 + 
           6*nc^2*Pi^2*z^3 + 38*nc*z^4))/(2592*nc^2*(-1 + z)*z)) + 
      ((-1 + nc)*(1 + nc)*(-406*nc - 2566*nc^3 + 504*nc*Pi^2 + 24*nc^3*Pi^2 + 
         918*z + 6301*nc*z - 198*nc^2*z - 2495*nc^3*z + 684*nc^4*z + 
         72*Pi^2*z - 450*nc*Pi^2*z + 402*nc^2*Pi^2*z - 6*nc^3*Pi^2*z + 
         114*nc^4*Pi^2*z - 1512*z^2 - 11529*nc*z^2 + 1116*nc^2*z^2 + 
         9735*nc^3*z^2 - 1008*nc^4*z^2 - 144*Pi^2*z^2 - 108*nc*Pi^2*z^2 - 
         180*nc^2*Pi^2*z^2 - 36*nc^3*Pi^2*z^2 - 252*nc^4*Pi^2*z^2 + 594*z^3 + 
         5779*nc*z^3 - 918*nc^2*z^3 - 1721*nc^3*z^3 + 324*nc^4*z^3 + 
         72*Pi^2*z^3 - 450*nc*Pi^2*z^3 + 258*nc^2*Pi^2*z^3 - 
         6*nc^3*Pi^2*z^3 + 186*nc^4*Pi^2*z^3 - 145*nc*z^4 - 2953*nc^3*z^4 + 
         504*nc*Pi^2*z^4 + 24*nc^3*Pi^2*z^4 - 7128*z*Zeta[3] + 
         6480*nc^2*z*Zeta[3] - 3240*nc^4*z*Zeta[3] - 7128*z^3*Zeta[3] + 
         6480*nc^2*z^3*Zeta[3] - 3240*nc^4*z^3*Zeta[3]))/
       (10368*nc^3*(-1 + z)*z)) + H[1, 0, z]*
     ((Lb^3*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(32*nc^3*(-1 + z)) + 
      nf*((Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^2*(-1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(20*nc - 55*z - 23*nc*z + 67*nc^2*z + 
           6*nc*z^2 - 24*nc^2*z^2 - 55*z^3 - 23*nc*z^3 + 67*nc^2*z^3 + 
           20*nc*z^4))/(288*nc^2*(-1 + z)*z) - 
        ((-1 + nc)*(1 + nc)*(150*nc + 7*z - 573*nc*z - 97*nc^2*z - 
           21*Pi^2*z - 9*nc^2*Pi^2*z + 582*z^2 + 846*nc*z^2 - 303*nc^2*z^2 - 
           29*z^3 - 573*nc*z^3 - 142*nc^2*z^3 - 21*Pi^2*z^3 - 
           9*nc^2*Pi^2*z^3 + 150*nc*z^4))/(2592*nc^2*(-1 + z)*z)) + 
      Lb^2*((-3*Lomega*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(16*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-12*nc + 20*nc^3 - 21*z + 3*nc*z + 108*nc^2*z - 
           5*nc^3*z - 87*nc^4*z + 60*z^2 + 18*nc*z^2 - 120*nc^2*z^2 - 
           30*nc^3*z^2 + 60*nc^4*z^2 - 21*z^3 + 3*nc*z^3 + 108*nc^2*z^3 - 
           5*nc^3*z^3 - 87*nc^4*z^3 - 12*nc*z^4 + 20*nc^3*z^4))/
         (192*nc^3*(-1 + z)*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4*nc + 21*z - 2*nc*z - 
            15*nc^2*z + 4*nc*z^2))/(96*nc^3*z) - 
        ((-1 + nc)*(1 + nc)*(-120*nc + 468*nc^3 - 936*z + 939*nc*z - 
           412*nc^2*z - 1785*nc^3*z + 1612*nc^4*z + 108*nc^2*Pi^2*z - 
           84*nc^4*Pi^2*z + 1710*z^2 - 1530*nc*z^2 - 1872*nc^2*z^2 + 
           2238*nc^3*z^2 - 366*nc^4*z^2 - 918*z^3 + 723*nc*z^3 - 
           412*nc^2*z^3 - 993*nc^3*z^3 + 1594*nc^4*z^3 + 108*nc^2*Pi^2*z^3 - 
           84*nc^4*Pi^2*z^3 - 12*nc*z^4 + 72*nc^3*z^4))/(1152*nc^3*(-1 + z)*
          z)) + ((-1 + nc)*(1 + nc)*(1226*nc - 6922*nc^3 - 552*nc*Pi^2 + 
         744*nc^3*Pi^2 + 1674*z + 37165*nc*z - 2741*nc^2*z - 27125*nc^3*z + 
         6377*nc^4*z - 198*Pi^2*z + 732*nc*Pi^2*z + 1113*nc^2*Pi^2*z - 
         402*nc^3*Pi^2*z - 981*nc^4*Pi^2*z - 3132*z^2 - 72129*nc*z^2 + 
         22407*nc^2*z^2 + 60561*nc^3*z^2 - 27933*nc^4*z^2 + 1080*Pi^2*z^2 - 
         360*nc*Pi^2*z^2 - 3762*nc^2*Pi^2*z^2 - 684*nc^3*Pi^2*z^2 + 
         1512*nc^4*Pi^2*z^2 + 810*z^3 + 27859*nc*z^3 - 4154*nc^2*z^3 - 
         12059*nc^3*z^3 + 5468*nc^4*z^3 - 72*Pi^2*z^3 + 732*nc*Pi^2*z^3 + 
         1185*nc^2*Pi^2*z^3 - 402*nc^3*Pi^2*z^3 - 765*nc^4*Pi^2*z^3 + 
         5879*nc*z^4 - 14455*nc^3*z^4 - 552*nc*Pi^2*z^4 + 744*nc^3*Pi^2*z^4 - 
         6696*z*Zeta[3] - 2808*nc^2*z*Zeta[3] + 2592*nc^4*z*Zeta[3] - 
         6696*z^3*Zeta[3] - 2808*nc^2*z^3*Zeta[3] + 2592*nc^4*z^3*Zeta[3]))/
       (10368*nc^3*(-1 + z)*z)) + 
    Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(148*nc - 12*nc*Pi^2 + 135*z + 
         563*nc*z - 1741*nc^2*z - 54*Pi^2*z + 30*nc*Pi^2*z + 63*nc^2*Pi^2*z - 
         270*z^2 - 1134*nc*z^2 + 1866*nc^2*z^2 + 108*Pi^2*z^2 - 
         36*nc*Pi^2*z^2 - 126*nc^2*Pi^2*z^2 + 135*z^3 - 13*nc*z^3 - 
         125*nc^2*z^3 - 54*Pi^2*z^3 + 30*nc*Pi^2*z^3 + 63*nc^2*Pi^2*z^3 + 
         436*nc*z^4 - 12*nc*Pi^2*z^4 - 594*z*Zeta[3] + 1566*nc^2*z*Zeta[3] - 
         594*z^3*Zeta[3] + 54*nc^2*z^3*Zeta[3]))/(1728*nc^3*(-1 + z)*z) + 
      ((-1 + nc)*(1 + nc)*(-42300*nc + 24620*nc^3 + 600*nc*Pi^2 - 
         8760*nc^3*Pi^2 - 13770*z - 1112040*nc*z - 46860*nc^2*z + 
         35680*nc^3*z - 140590*nc^4*z + 4860*Pi^2*z + 34050*nc*Pi^2*z - 
         19980*nc^2*Pi^2*z + 1530*nc^3*Pi^2*z + 18600*nc^4*Pi^2*z + 
         513*Pi^4*z + 486*nc*Pi^4*z + 882*nc^2*Pi^4*z - 1242*nc^3*Pi^4*z - 
         891*nc^4*Pi^4*z + 27540*z^2 + 2271420*nc*z^2 + 93720*nc^2*z^2 + 
         164700*nc^3*z^2 - 338940*nc^4*z^2 - 20790*Pi^2*z^2 + 
         17100*nc*Pi^2*z^2 + 42120*nc^2*Pi^2*z^2 - 31860*nc^3*Pi^2*z^2 - 
         4050*nc^4*Pi^2*z^2 - 720*nc*Pi^4*z^2 + 1584*nc^3*Pi^4*z^2 - 
         13770*z^3 - 1037520*nc*z^3 - 46860*nc^2*z^3 - 534920*nc^3*z^3 + 
         479530*nc^4*z^3 + 15930*Pi^2*z^3 - 39630*nc*Pi^2*z^3 - 
         22140*nc^2*Pi^2*z^3 + 40290*nc^3*Pi^2*z^3 - 14550*nc^4*Pi^2*z^3 + 
         243*Pi^4*z^3 + 234*nc*Pi^4*z^3 - 1854*nc^2*Pi^4*z^3 - 
         342*nc^3*Pi^4*z^3 + 2979*nc^4*Pi^4*z^3 - 79560*nc*z^4 + 
         309920*nc^3*z^4 - 12120*nc*Pi^2*z^4 - 1200*nc^3*Pi^2*z^4 + 
         25920*nc*Zeta[3] + 34560*nc^3*Zeta[3] + 40500*z*Zeta[3] - 
         152280*nc*z*Zeta[3] - 9720*nc^2*z*Zeta[3] + 20520*nc^3*z*Zeta[3] + 
         299700*nc^4*z*Zeta[3] - 174960*z^2*Zeta[3] + 38880*nc*z^2*Zeta[3] + 
         19440*nc^2*z^2*Zeta[3] - 84240*nc^3*z^2*Zeta[3] - 
         77760*nc^4*z^2*Zeta[3] + 76140*z^3*Zeta[3] - 145800*nc*z^3*Zeta[3] - 
         9720*nc^2*z^3*Zeta[3] + 115560*nc^3*z^3*Zeta[3] + 
         4860*nc^4*z^3*Zeta[3] + 233280*nc*z^4*Zeta[3] - 
         86400*nc^3*z^4*Zeta[3]))/(207360*nc^3*(-1 + z)*z)) + 
    H[0, 0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(1 + 4*nc - 2*nc^2 + 4*nc^3 + nc^4 - 
         24*nc^3*z + 7*z^2 - 4*nc*z^2 - 14*nc^2*z^2 + 20*nc^3*z^2 + 
         7*nc^4*z^2))/(384*nc^3*(-1 + z)) + 
      nf^2*((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(72*nc*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(37 - 24*z + 37*z^2))/(1296*nc*(-1 + z))) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-5 - 6*nc + 3*nc^2 - 11*z^2 + 
            6*nc*z^2 + 9*nc^2*z^2))/(32*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(64*nc^3 - 45*z - 54*nc*z + 176*nc^2*z + 
           102*nc^3*z - 87*nc^4*z + 126*z^2 + 60*nc*z^2 - 228*nc^2*z^2 - 
           216*nc^3*z^2 + 102*nc^4*z^2 - 45*z^3 + 34*nc*z^3 + 332*nc^2*z^3 + 
           10*nc^3*z^3 - 243*nc^4*z^3 - 40*nc*z^4 + 40*nc^3*z^4))/
         (384*nc^3*(-1 + z)*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(32*nc + 66*z - 65*nc*z - 
            29*nc^2*z - 102*z^2 + 66*nc^2*z^2 - 9*z^3 + 9*nc*z^3 - 
            14*nc^2*z^3 + 24*nc*z^4))/(192*nc^3*(-1 + z)*z) - 
        ((-1 + nc)*(1 + nc)*(-288*nc + 4896*nc^3 - 2232*z + 4047*nc*z + 
           1222*nc^2*z - 6727*nc^3*z + 938*nc^4*z + 192*Pi^2*z - 
           312*nc*Pi^2*z - 120*nc^2*Pi^2*z + 48*nc^3*Pi^2*z - 
           24*nc^4*Pi^2*z + 3186*z^2 - 2358*nc*z^2 - 5700*nc^2*z^2 + 
           5910*nc^3*z^2 - 30*nc^4*z^2 + 96*nc*Pi^2*z^2 - 288*nc^3*Pi^2*z^2 - 
           1476*z^3 - 817*nc*z^3 - 3922*nc^2*z^3 - 4463*nc^3*z^3 + 
           3934*nc^4*z^3 + 264*Pi^2*z^3 + 216*nc*Pi^2*z^3 - 
           240*nc^2*Pi^2*z^3 + 240*nc^3*Pi^2*z^3 - 72*nc^4*Pi^2*z^3 - 
           584*nc*z^4 + 384*nc^3*z^4))/(2304*nc^3*(-1 + z)*z)) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(-5 - 4*nc + 3*nc^2 - 11*z^2 + 4*nc*z^2 + 
           9*nc^2*z^2))/(96*nc^2*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-288*nc + 24*z - 226*nc*z - 1942*nc^2*z + 
           180*Pi^2*z + 150*nc*Pi^2*z - 60*nc^2*Pi^2*z - 726*z^2 - 
           2376*nc*z^2 + 1770*nc^2*z^2 - 2081*z^3 + 2878*nc*z^3 - 
           473*nc^2*z^3 + 180*Pi^2*z^3 - 150*nc*Pi^2*z^3 - 60*nc^2*Pi^2*z^3 + 
           12*nc*z^4))/(5184*nc^2*(-1 + z)*z) + 
        Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(96*nc^2*(-1 + z)) + 
          ((-1 + nc)*(1 + nc)*(32*nc - 31*z - 97*nc*z - 3*nc^2*z - 15*z^2 + 
             18*nc*z^2 - 15*nc^2*z^2 - 131*z^3 + 35*nc*z^3 + 67*nc^2*z^3 + 
             12*nc*z^4))/(288*nc^2*(-1 + z)*z))) + 
      ((-1 + nc)*(1 + nc)*(3456*nc + 25808*nc^3 + 192*nc^3*Pi^2 - 6264*z + 
         161640*nc*z + 55398*nc^2*z + 14332*nc^3*z + 28314*nc^4*z + 
         2934*Pi^2*z - 2592*nc*Pi^2*z - 4788*nc^2*Pi^2*z + 3072*nc^3*Pi^2*z + 
         618*nc^4*Pi^2*z - 14148*z^2 + 45678*nc*z^2 + 53190*nc^2*z^2 + 
         103082*nc^3*z^2 - 28962*nc^4*z^2 + 2610*Pi^2*z^2 + 
         7740*nc*Pi^2*z^2 - 11412*nc^2*Pi^2*z^2 - 1584*nc^3*Pi^2*z^2 + 
         2562*nc^4*Pi^2*z^2 + 7101*z^3 - 164118*nc*z^3 + 16526*nc^2*z^3 + 
         11658*nc^3*z^3 - 54131*nc^4*z^3 + 2034*Pi^2*z^3 + 8088*nc*Pi^2*z^3 - 
         4860*nc^2*Pi^2*z^3 - 3756*nc^3*Pi^2*z^3 + 2994*nc^4*Pi^2*z^3 + 
         14769*z^4 - 49134*nc*z^4 + 18302*nc^2*z^4 - 128890*nc^3*z^4 + 
         3145*nc^4*z^4 + 3006*Pi^2*z^4 - 7092*nc*Pi^2*z^4 + 
         1764*nc^2*Pi^2*z^4 + 1068*nc^3*Pi^2*z^4 + 1050*nc^4*Pi^2*z^4 - 
         216*z^5 + 2478*nc*z^5 - 432*nc^2*z^5 - 25990*nc^3*z^5 - 
         6144*nc*Pi^2*z^5 + 1008*nc^3*Pi^2*z^5 - 23760*z*Zeta[3] - 
         41472*nc*z*Zeta[3] + 8640*nc^2*z*Zeta[3] + 14688*nc^3*z*Zeta[3] - 
         6480*nc^4*z*Zeta[3] - 23760*z^2*Zeta[3] - 17280*nc*z^2*Zeta[3] + 
         8640*nc^2*z^2*Zeta[3] - 1728*nc^3*z^2*Zeta[3] - 
         6480*nc^4*z^2*Zeta[3] - 34560*z^3*Zeta[3] + 41472*nc*z^3*Zeta[3] + 
         26352*nc^2*z^3*Zeta[3] - 14688*nc^3*z^3*Zeta[3] - 
         19440*nc^4*z^3*Zeta[3] - 34560*z^4*Zeta[3] + 17280*nc*z^4*Zeta[3] + 
         26352*nc^2*z^4*Zeta[3] + 1728*nc^3*z^4*Zeta[3] - 
         19440*nc^4*z^4*Zeta[3]))/(20736*nc^3*(-1 + z)*z*(1 + z))) + 
    H[0, 1, z]*((Lb^3*(-1 + nc)*(1 + nc)*(3 + 4*nc - 6*nc^2 - 8*nc^3 + 
         3*nc^4 + 9*z^2 - 4*nc*z^2 - 18*nc^2*z^2 + 8*nc^3*z^2 + 9*nc^4*z^2))/
       (192*nc^3*(-1 + z)) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(-3 - nc + 3*nc^2 - 3*z^2 + nc*z^2 + 
           3*nc^2*z^2))/(48*nc^2*(-1 + z)) + (Lb*(-1 + nc)*(1 + nc)*
          (16*nc - 73*z - 29*nc*z + 67*nc^2*z + 36*z^2 - 18*nc*z^2 - 
           36*nc^2*z^2 - 73*z^3 + 19*nc*z^3 + 79*nc^2*z^3 + 12*nc*z^4))/
         (288*nc^2*(-1 + z)*z) - ((-1 + nc)*(1 + nc)*(144*nc + 518*z - 
           1490*nc*z - 656*nc^2*z - 24*Pi^2*z - 18*nc*Pi^2*z + 
           90*nc^2*Pi^2*z + 138*z^2 + 1692*nc*z^2 + 366*nc^2*z^2 - 
           54*nc^2*Pi^2*z^2 + 527*z^3 - 574*nc*z^3 - 875*nc^2*z^3 - 
           24*Pi^2*z^3 + 18*nc*Pi^2*z^3 + 36*nc^2*Pi^2*z^3 + 228*nc*z^4))/
         (5184*nc^2*(-1 + z)*z)) + 
      Lb^2*((-3*Lomega*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(16*nc^3*(-1 + z)) + 
        ((-1 + nc)*(1 + nc)*(-8*nc + 12*nc^3 - 18*z + 11*nc*z + 63*nc^2*z - 
           10*nc^3*z - 45*nc^4*z + 30*z^2 + 9*nc*z^2 - 60*nc^2*z^2 - 
           21*nc^3*z^2 + 30*nc^4*z^2 - 3*z^3 - 8*nc*z^3 + 45*nc^2*z^3 + 
           3*nc^3*z^3 - 42*nc^4*z^3 - 4*nc*z^4 + 16*nc^3*z^4))/
         (96*nc^3*(-1 + z)*z)) + Lb*((Lomega*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/
         (32*nc^3) - ((-1 + nc)*(1 + nc)*(-112*nc + 96*nc^3 - 828*z + 
           1711*nc*z - 1078*nc^2*z - 1849*nc^3*z + 1738*nc^4*z + 36*Pi^2*z - 
           6*nc*Pi^2*z + 12*nc^2*Pi^2*z + 42*nc^3*Pi^2*z - 36*nc^4*Pi^2*z + 
           1287*z^2 - 654*nc*z^2 - 684*nc^2*z^2 + 1002*nc^3*z^2 - 
           603*nc^4*z^2 - 603*z^3 - 697*nc*z^3 - 934*nc^2*z^3 + 
           587*nc^3*z^3 + 1705*nc^4*z^3 + 36*Pi^2*z^3 + 6*nc*Pi^2*z^3 - 
           12*nc^2*Pi^2*z^3 - 42*nc^3*Pi^2*z^3 - 36*nc^4*Pi^2*z^3 - 
           248*nc*z^4 + 164*nc^3*z^4))/(1152*nc^3*(-1 + z)*z)) - 
      ((-1 + nc)*(1 + nc)*(4048*nc + 10800*nc^3 + 624*nc*Pi^2 - 
         1152*nc^3*Pi^2 + 19116*z - 87714*nc*z - 9872*nc^2*z + 41882*nc^3*z + 
         16940*nc^4*z + 972*Pi^2*z - 1332*nc*Pi^2*z + 1338*nc^2*Pi^2*z - 
         1476*nc^3*Pi^2*z - 1638*nc^4*Pi^2*z + 5184*z^2 + 80*nc*z^2 + 
         1042*nc^2*z^2 - 43288*nc^3*z^2 + 14162*nc^4*z^2 - 540*Pi^2*z^2 - 
         2532*nc*Pi^2*z^2 + 1518*nc^2*Pi^2*z^2 + 72*nc^3*Pi^2*z^2 - 
         882*nc^4*Pi^2*z^2 - 18657*z^3 + 79008*nc*z^3 - 22322*nc^2*z^3 - 
         55164*nc^3*z^3 + 16127*nc^4*z^3 - 1890*Pi^2*z^3 + 2436*nc*Pi^2*z^3 - 
         390*nc^2*Pi^2*z^3 + 924*nc^3*Pi^2*z^3 + 216*nc^4*Pi^2*z^3 - 
         4725*z^4 - 4128*nc*z^4 - 33236*nc^2*z^4 + 32488*nc^3*z^4 + 
         18905*nc^4*z^4 - 810*Pi^2*z^4 + 1476*nc*Pi^2*z^4 - 
         570*nc^2*Pi^2*z^4 + 1296*nc^3*Pi^2*z^4 - 540*nc^4*Pi^2*z^4 + 
         8706*nc*z^5 + 13282*nc^3*z^5 - 672*nc*Pi^2*z^5 + 336*nc^3*Pi^2*z^5 + 
         44496*z*Zeta[3] + 6480*nc*z*Zeta[3] - 38232*nc^2*z*Zeta[3] - 
         3024*nc^3*z*Zeta[3] + 27000*nc^4*z*Zeta[3] + 44496*z^2*Zeta[3] + 
         6480*nc*z^2*Zeta[3] - 38232*nc^2*z^2*Zeta[3] - 
         3024*nc^3*z^2*Zeta[3] + 27000*nc^4*z^2*Zeta[3] + 48384*z^3*Zeta[3] - 
         6480*nc*z^3*Zeta[3] - 45144*nc^2*z^3*Zeta[3] + 
         3024*nc^3*z^3*Zeta[3] + 30888*nc^4*z^3*Zeta[3] + 48384*z^4*Zeta[3] - 
         6480*nc*z^4*Zeta[3] - 45144*nc^2*z^4*Zeta[3] + 
         3024*nc^3*z^4*Zeta[3] + 30888*nc^4*z^4*Zeta[3]))/
       (20736*nc^3*(-1 + z)*z*(1 + z))) + 
    nf*((7*Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z))/(216*nc^2) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(17 + 23*z))/(288*nc^2) + 
        ((-1 + nc)*(1 + nc)*(24*nc + 51*z - 252*nc*z - 149*nc^2*z - 
           12*nc*Pi^2*z + 12*nc^2*Pi^2*z + 3*z^2 + 252*nc*z^2 - 
           1061*nc^2*z^2 - 12*nc*Pi^2*z^2 + 12*nc^2*Pi^2*z^2 - 24*nc*z^3))/
         (3456*nc^2*z)) + Lb^3*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/
         (48*nc^2) - ((-1 + nc)*(1 + nc)*(4*nc + 9*z + 3*nc*z + 13*nc^2*z - 
           9*z^2 - 3*nc*z^2 + 31*nc^2*z^2 - 4*nc*z^3))/(864*nc^2*z)) + 
      ((-1 + nc)*(1 + nc)*(28480*nc + 4320*nc*Pi^2 - 992835*z + 969920*nc*z + 
         684895*nc^2*z + 30240*Pi^2*z - 76440*nc*Pi^2*z - 55560*nc^2*Pi^2*z + 
         3924*Pi^4*z - 2484*nc*Pi^4*z + 5076*nc^2*Pi^4*z + 1523700*z^2 - 
         1625280*nc*z^2 + 344700*nc^2*z^2 - 57240*Pi^2*z^2 + 
         84240*nc*Pi^2*z^2 + 88200*nc^2*Pi^2*z^2 - 2376*nc^2*Pi^4*z^2 - 
         530865*z^3 + 226880*nc*z^3 - 1029595*nc^2*z^3 + 30780*Pi^2*z^3 - 
         21480*nc*Pi^2*z^3 - 37500*nc^2*Pi^2*z^3 + 2628*Pi^4*z^3 + 
         2484*nc*Pi^4*z^3 + 2916*nc^2*Pi^4*z^3 + 400000*nc*z^4 + 
         9360*nc*Pi^2*z^4 + 773280*z*Zeta[3] - 276480*nc*z*Zeta[3] - 
         1177200*nc^2*z*Zeta[3] - 557280*z^2*Zeta[3] + 
         155520*nc*z^2*Zeta[3] + 220320*nc^2*z^2*Zeta[3] + 
         546480*z^3*Zeta[3] + 69120*nc*z^3*Zeta[3] - 468720*nc^2*z^3*
          Zeta[3] + 51840*nc*z^4*Zeta[3]))/(1866240*nc^2*(-1 + z)*z) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(95 + 17*z))/(864*nc^2) + 
        ((-1 + nc)*(1 + nc)*(1280*nc - 96*nc*Pi^2 - 5025*z - 1184*nc*z + 
           1541*nc^2*z + 216*Pi^2*z + 108*nc*Pi^2*z - 168*nc^2*Pi^2*z + 
           7080*z^2 - 1200*nc*z^2 + 16296*nc^2*z^2 - 432*Pi^2*z^2 + 
           504*nc*Pi^2*z^2 - 2055*z^3 + 832*nc*z^3 - 17837*nc^2*z^3 + 
           216*Pi^2*z^3 - 468*nc*Pi^2*z^3 + 168*nc^2*Pi^2*z^3 + 272*nc*z^4 - 
           48*nc*Pi^2*z^4 + 1296*z*Zeta[3] - 3888*nc^2*z*Zeta[3] - 
           1296*z^3*Zeta[3] - 1296*nc^2*z^3*Zeta[3]))/(20736*nc^2*(-1 + z)*
          z))) + H[0, z]*(nf^2*(-(Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (144*nc*(-1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(4 - 3*z + 4*z^2))/
         (108*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(67 - 86*z + 67*z^2))/
         (1296*nc*(-1 + z))) + 
      Lb^3*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 - 2*nc + nc^2 - 3*z^2 + 
           2*nc*z^2 + 3*nc^2*z^2))/(64*nc^3*(-1 + z)) - 
        ((-1 + nc)*(1 + nc)*(16*nc^3 - 9*z - 27*nc*z + 51*nc^2*z + 
           55*nc^3*z - 42*nc^4*z + 36*z^2 + 12*nc*z^2 - 72*nc^2*z^2 - 
           24*nc^3*z^2 + 36*nc^4*z^2 - 27*z^3 + 31*nc*z^3 + 153*nc^2*z^3 - 
           63*nc^3*z^3 - 126*nc^4*z^3 - 16*nc*z^4 + 16*nc^3*z^4))/
         (1152*nc^3*(-1 + z)*z)) + 
      Lb^2*(-(Lomega^2*(-1 + nc)^3*(1 + nc)^3*(1 + z^2))/(16*nc^3*(-1 + z)) + 
        (Lomega*(-1 + nc)^2*(1 + nc)^2*(8*nc + 15*z - 11*nc*z - 31*nc^2*z - 
           24*z^2 - 12*nc*z^2 + 24*nc^2*z^2 + 7*nc*z^3 - 28*nc^2*z^3 + 
           8*nc*z^4))/(96*nc^3*(-1 + z)*z) + 
        ((-1 + nc)*(1 + nc)*(-72*nc + 624*nc^3 - 243*z + 135*nc*z + 
           403*nc^2*z - 907*nc^3*z - 270*nc^4*z + 24*Pi^2*z + 6*nc*Pi^2*z - 
           30*nc^2*Pi^2*z - 18*nc^3*Pi^2*z + 6*nc^4*Pi^2*z + 342*z^2 + 
           54*nc*z^2 - 798*nc^2*z^2 + 630*nc^3*z^2 + 456*nc^4*z^2 - 
           24*nc^3*Pi^2*z^2 - 99*z^3 - 53*nc*z^3 - 339*nc^2*z^3 - 
           571*nc^3*z^3 + 64*nc^4*z^3 + 48*Pi^2*z^3 - 6*nc*Pi^2*z^3 - 
           66*nc^2*Pi^2*z^3 + 42*nc^3*Pi^2*z^3 + 18*nc^4*Pi^2*z^3 - 
           64*nc*z^4 + 224*nc^3*z^4))/(1152*nc^3*(-1 + z)*z)) + 
      (Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2)*(-202 + 189*Zeta[3]))/
       (432*nc*(-1 + z)) - ((-1 + nc)*(1 + nc)*(-173880*nc + 287000*nc^3 - 
         2880*nc*Pi^2 - 51360*nc^3*Pi^2 - 834300*z - 4137180*nc*z - 
         239460*nc^2*z + 1919300*nc^3*z + 2367240*nc^4*z - 18360*Pi^2*z + 
         10620*nc*Pi^2*z - 111660*nc^2*Pi^2*z - 11100*nc^3*Pi^2*z - 
         177900*nc^4*Pi^2*z + 4284*Pi^4*z + 9486*nc*Pi^4*z - 
         12474*nc^2*Pi^4*z - 7866*nc^3*Pi^4*z + 11358*nc^4*Pi^4*z - 
         2066310*z^2 + 5430480*nc*z^2 - 221040*nc^2*z^2 + 2638440*nc^3*z^2 + 
         230070*nc^4*z^2 - 78300*Pi^2*z^2 + 185310*nc*Pi^2*z^2 + 
         20640*nc^2*Pi^2*z^2 - 101130*nc^3*Pi^2*z^2 - 117780*nc^4*Pi^2*z^2 + 
         4284*Pi^4*z^2 + 2142*nc*Pi^4*z^2 - 12474*nc^2*Pi^4*z^2 - 
         8586*nc^3*Pi^4*z^2 + 11358*nc^4*Pi^4*z^2 + 804735*z^3 + 
         4456170*nc*z^3 + 962340*nc^2*z^3 - 894530*nc^3*z^3 - 
         774675*nc^4*z^3 + 114480*Pi^2*z^3 - 143340*nc*Pi^2*z^3 - 
         4470*nc^2*Pi^2*z^3 + 116700*nc^3*Pi^2*z^3 - 12390*nc^4*Pi^2*z^3 + 
         8496*Pi^4*z^3 - 9486*nc*Pi^4*z^3 - 30186*nc^2*Pi^4*z^3 + 
         7866*nc^3*Pi^4*z^3 + 23634*nc^4*Pi^4*z^3 + 2036745*z^4 - 
         5256600*nc*z^4 + 943920*nc^2*z^4 - 2925440*nc^3*z^4 + 
         1362495*nc^4*z^4 + 174420*Pi^2*z^4 - 182430*nc*Pi^2*z^4 - 
         136770*nc^2*Pi^2*z^4 + 152490*nc^3*Pi^2*z^4 - 72510*nc^4*Pi^2*z^4 + 
         8496*Pi^4*z^4 - 2142*nc*Pi^4*z^4 - 30186*nc^2*Pi^4*z^4 + 
         8586*nc^3*Pi^4*z^4 + 23634*nc^4*Pi^4*z^4 - 318990*nc*z^5 - 
         1024770*nc^3*z^5 + 132720*nc*Pi^2*z^5 - 105600*nc^3*Pi^2*z^5 + 
         155520*nc*Zeta[3] + 51840*nc^3*Zeta[3] + 596160*z*Zeta[3] - 
         712800*nc*z*Zeta[3] - 173880*nc^2*z*Zeta[3] + 73440*nc^3*z*Zeta[3] - 
         70200*nc^4*z*Zeta[3] - 537840*z^2*Zeta[3] - 842400*nc*z^2*Zeta[3] + 
         448200*nc^2*z^2*Zeta[3] - 30240*nc^3*z^2*Zeta[3] - 
         284040*nc^4*z^2*Zeta[3] - 1072440*z^3*Zeta[3] - 
         341280*nc*z^3*Zeta[3] + 548640*nc^2*z^3*Zeta[3] + 
         142560*nc^3*z^3*Zeta[3] - 342360*nc^4*z^3*Zeta[3] + 
         217080*z^4*Zeta[3] + 842400*nc*z^4*Zeta[3] - 73440*nc^2*z^4*
          Zeta[3] - 99360*nc^3*z^4*Zeta[3] - 128520*nc^4*z^4*Zeta[3] + 
         898560*nc*z^5*Zeta[3] - 138240*nc^3*z^5*Zeta[3]))/
       (622080*nc^3*(-1 + z)*z*(1 + z)) + 
      nf*((7*Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(108*nc^2*(-1 + z)) - 
        (Lb^3*(-1 + nc)*(1 + nc)*(-3 - 4*nc + 3*nc^2 - 9*z^2 + 4*nc*z^2 + 
           9*nc^2*z^2))/(576*nc^2*(-1 + z)) + 
        Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(24*nc^2*(-1 + z)) - 
          ((-1 + nc)*(1 + nc)*(16*nc + 11*z - 36*nc*z - 43*nc^2*z - 30*z^2 - 
             12*nc*z^2 + 30*nc^2*z^2 - 39*z^3 + 24*nc*z^3 - 17*nc^2*z^3 + 
             8*nc*z^4))/(576*nc^2*(-1 + z)*z)) + 
        Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(47 - 24*z + 47*z^2))/
           (288*nc^2*(-1 + z)) + ((-1 + nc)*(1 + nc)*(48*nc - 74*z - 
             188*nc*z + 1084*nc^2*z - 15*Pi^2*z - 30*nc*Pi^2*z - 
             9*nc^2*Pi^2*z + 120*z^2 + 600*nc*z^2 - 972*nc^2*z^2 + 255*z^3 - 
             520*nc*z^3 + 779*nc^2*z^3 - 15*Pi^2*z^3 + 30*nc*Pi^2*z^3 - 
             9*nc^2*Pi^2*z^3 + 60*nc*z^4))/(1728*nc^2*(-1 + z)*z)) + 
        ((-1 + nc)*(1 + nc)*(-3840*nc + 288*nc*Pi^2 + 78*z + 8788*nc*z + 
           39438*nc^2*z - 444*Pi^2*z - 762*nc*Pi^2*z - 1380*nc^2*Pi^2*z - 
           12210*z^2 + 5328*nc*z^2 - 36918*nc^2*z^2 + 432*Pi^2*z^2 - 
           756*nc*Pi^2*z^2 + 792*nc^2*Pi^2*z^2 + 12069*z^3 - 5356*nc*z^3 + 
           27039*nc^2*z^3 - 390*Pi^2*z^3 + 1158*nc*Pi^2*z^3 - 
           1092*nc^2*Pi^2*z^3 - 4920*nc*z^4 + 72*nc*Pi^2*z^4 + 
           5400*z*Zeta[3] - 864*nc*z*Zeta[3] + 1512*nc^2*z*Zeta[3] + 
           5400*z^3*Zeta[3] + 864*nc*z^3*Zeta[3] + 1512*nc^2*z^3*Zeta[3]))/
         (31104*nc^2*(-1 + z)*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-24*nc - 207*z + 372*nc*z - 
           619*nc^2*z - 3*Pi^2*z + 33*nc^2*Pi^2*z + 378*z^2 - 246*nc*z^2 + 
           192*nc^2*z^2 - 243*z^3 - 38*nc*z^3 - 457*nc^2*z^3 - 3*Pi^2*z^3 + 
           33*nc^2*Pi^2*z^3 - 64*nc*z^4))/(576*nc^3*(-1 + z)*z) - 
        ((-1 + nc)*(1 + nc)*(360*nc + 5288*nc^3 - 96*nc^3*Pi^2 - 5454*z + 
           23805*nc*z + 9166*nc^2*z - 12481*nc^3*z + 15912*nc^4*z + 
           450*Pi^2*z - 126*nc*Pi^2*z - 600*nc^2*Pi^2*z + 318*nc^3*Pi^2*z - 
           378*nc^4*Pi^2*z + 10584*z^2 - 20160*nc*z^2 - 7584*nc^2*z^2 + 
           12132*nc^3*z^2 - 18096*nc^4*z^2 - 72*Pi^2*z^2 + 972*nc*Pi^2*z^2 - 
           612*nc^2*Pi^2*z^2 - 216*nc^3*Pi^2*z^2 + 540*nc^4*Pi^2*z^2 - 
           5211*z^3 - 5385*nc*z^3 + 7698*nc^2*z^3 - 8223*nc^3*z^3 + 
           8017*nc^4*z^3 + 108*Pi^2*z^3 + 186*nc*Pi^2*z^3 + 
           120*nc^2*Pi^2*z^3 - 222*nc^3*Pi^2*z^3 - 396*nc^4*Pi^2*z^3 + 
           1380*nc*z^4 + 3284*nc^3*z^4 - 1032*nc*Pi^2*z^4 + 
           216*nc^3*Pi^2*z^4 - 648*z*Zeta[3] - 5832*nc*z*Zeta[3] - 
           1404*nc^2*z*Zeta[3] + 4968*nc^3*z*Zeta[3] - 972*nc^4*z*Zeta[3] + 
           3456*nc*z^2*Zeta[3] - 8208*nc^3*z^2*Zeta[3] - 1944*z^3*Zeta[3] + 
           2376*nc*z^3*Zeta[3] + 972*nc^2*z^3*Zeta[3] + 3240*nc^3*z^3*
            Zeta[3] - 2916*nc^4*z^3*Zeta[3]))/(6912*nc^3*(-1 + z)*z))) + 
    H[1, z]*(Lb^3*((Lomega*(-1 + nc)^3*(1 + nc)^3*(1 + z))/(16*nc^3) + 
        ((-1 + nc)*(1 + nc)*(-4*nc + 8*nc^3 - 9*z - 3*nc*z - 15*nc^2*z + 
           6*nc^3*z + 24*nc^4*z + 9*z^2 + 3*nc*z^2 - 51*nc^2*z^2 - 
           6*nc^3*z^2 + 42*nc^4*z^2 + 4*nc*z^3 - 8*nc^3*z^3))/(288*nc^3*z)) + 
      Lb^2*(-(Lomega*(-1 + nc)^3*(1 + nc)^3*(-1 + z))/(16*nc^3) - 
        ((-1 + nc)*(1 + nc)*(-28*nc + 36*nc^3 - 252*z + 243*nc*z + 
           758*nc^2*z - 249*nc^3*z - 506*nc^4*z - 24*nc^2*Pi^2*z + 
           24*nc^4*Pi^2*z + 252*z^2 - 207*nc*z^2 + 314*nc^2*z^2 + 
           141*nc^3*z^2 - 566*nc^4*z^2 - 24*nc^2*Pi^2*z^2 + 
           24*nc^4*Pi^2*z^2 - 8*nc*z^3 + 72*nc^3*z^3))/(1152*nc^3*z)) - 
      ((-1 + nc)*(1 + nc)*(-44340*nc + 157180*nc^3 + 5940*nc*Pi^2 - 
         32340*nc^3*Pi^2 + 411885*z - 1149315*nc*z + 428130*nc^2*z - 
         29305*nc^3*z + 126405*nc^4*z + 5535*Pi^2*z - 95175*nc*Pi^2*z - 
         21015*nc^2*Pi^2*z + 58305*nc^3*Pi^2*z - 5490*nc^4*Pi^2*z + 
         1566*Pi^4*z - 1674*nc^2*Pi^4*z + 216*nc^4*Pi^4*z - 807165*z^2 + 
         2262435*nc*z^2 - 777150*nc^2*z^2 - 403395*nc^3*z^2 - 
         196785*nc^4*z^2 - 28620*Pi^2*z^2 + 173610*nc*Pi^2*z^2 + 
         27450*nc^2*Pi^2*z^2 - 56790*nc^3*Pi^2*z^2 + 22590*nc^4*Pi^2*z^2 + 
         395280*z^3 - 899565*nc*z^3 + 349020*nc^2*z^3 + 265985*nc^3*z^3 + 
         70380*nc^4*z^3 + 24165*Pi^2*z^3 - 85455*nc*Pi^2*z^3 - 
         6435*nc^2*Pi^2*z^3 + 68025*nc^3*Pi^2*z^3 - 18180*nc^4*Pi^2*z^3 + 
         1566*Pi^4*z^3 - 1674*nc^2*Pi^4*z^3 + 216*nc^4*Pi^4*z^3 - 
         169215*nc*z^4 + 9535*nc^3*z^4 + 1080*nc*Pi^2*z^4 - 
         37200*nc^3*Pi^2*z^4 + 259200*nc*Zeta[3] - 95040*nc^3*Zeta[3] + 
         364500*z*Zeta[3] - 502200*nc*z*Zeta[3] - 313200*nc^2*z*Zeta[3] + 
         169560*nc^3*z*Zeta[3] + 247860*nc^4*z*Zeta[3] - 907200*z^2*Zeta[3] + 
         486000*nc*z^2*Zeta[3] + 813240*nc^2*z^2*Zeta[3] - 
         149040*nc^3*z^2*Zeta[3] - 427680*nc^4*z^2*Zeta[3] + 
         367740*z^3*Zeta[3] - 502200*nc*z^3*Zeta[3] - 378000*nc^2*z^3*
          Zeta[3] + 169560*nc^3*z^3*Zeta[3] + 247860*nc^4*z^3*Zeta[3] + 
         259200*nc*z^4*Zeta[3] - 95040*nc^3*z^4*Zeta[3]))/
       (311040*nc^3*(-1 + z)*z) + nf*(-(Lb^3*(-1 + nc)^2*(1 + nc)^2*(1 + z))/
         (48*nc^2) - (Lb^2*(-1 + nc)*(1 + nc)*(-4*nc - 17*z - 3*nc*z + 
           17*nc^2*z - 23*z^2 + 3*nc*z^2 + 23*nc^2*z^2 + 4*nc*z^3))/
         (288*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(12*nc - 86*z - 126*nc*z + 
           68*nc^2*z - 17*z^2 + 108*nc*z^2 + 53*nc^2*z^2 + 6*nc*z^3))/
         (864*nc^2*z) - ((-1 + nc)*(1 + nc)*(16*nc + 12*nc*Pi^2 - 39*z - 
           672*nc*z - 201*nc^2*z + 42*Pi^2*z - 57*nc*Pi^2*z - 
           12*nc^2*Pi^2*z - 39*z^2 + 988*nc*z^2 + 231*nc^2*z^2 - 
           84*Pi^2*z^2 + 90*nc*Pi^2*z^2 - 39*nc^2*Pi^2*z^2 + 78*z^3 - 
           24*nc*z^3 - 30*nc^2*z^3 + 42*Pi^2*z^3 - 57*nc*Pi^2*z^3 + 
           51*nc^2*Pi^2*z^3 - 308*nc*z^4 + 12*nc*Pi^2*z^4 + 36*z*Zeta[3] - 
           324*nc^2*z*Zeta[3] + 36*z^3*Zeta[3] - 324*nc^2*z^3*Zeta[3]))/
         (5184*nc^2*(-1 + z)*z)) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + nc^2))/(64*nc^3) + 
        ((-1 + nc)*(1 + nc)*(120*nc + 1196*nc^3 + 12*nc*Pi^2 - 84*nc^3*Pi^2 + 
           27*z - 7377*nc*z + 2366*nc^2*z + 3379*nc^3*z - 3077*nc^4*z - 
           3*nc*Pi^2*z - 54*nc^2*Pi^2*z + 21*nc^3*Pi^2*z + 54*nc^4*Pi^2*z - 
           54*z^2 + 13524*nc*z^2 - 1698*nc^2*z^2 - 8628*nc^3*z^2 + 
           2724*nc^4*z^2 - 18*nc*Pi^2*z^2 + 108*nc^2*Pi^2*z^2 + 
           126*nc^3*Pi^2*z^2 - 108*nc^4*Pi^2*z^2 + 27*z^3 - 5397*nc*z^3 - 
           668*nc^2*z^3 + 2335*nc^3*z^3 + 353*nc^4*z^3 - 3*nc*Pi^2*z^3 - 
           54*nc^2*Pi^2*z^3 + 21*nc^3*Pi^2*z^3 + 54*nc^4*Pi^2*z^3 - 
           870*nc*z^4 + 1718*nc^3*z^4 + 12*nc*Pi^2*z^4 - 84*nc^3*Pi^2*z^4 + 
           2700*z*Zeta[3] - 2592*nc^2*z*Zeta[3] + 3780*nc^4*z*Zeta[3] + 
           2700*z^3*Zeta[3] + 432*nc^2*z^3*Zeta[3] + 756*nc^4*z^3*Zeta[3]))/
         (3456*nc^3*(-1 + z)*z))) + PlusD[1 - z, 0]*
     (Lb^3*((-11*Lomega*(-1 + nc)^2*(1 + nc)^2)/(48*nc) - 
        (Lomega^2*(-1 + nc)^3*(1 + nc)^3)/(16*nc^3) + 
        ((-1 + nc)*(1 + nc)*(-11*nc^2 - 3*Pi + 3*nc^2*Pi)*
          (11*nc^2 - 3*Pi + 3*nc^2*Pi))/(864*nc^3)) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-67 + 3*Pi^2))/(72*nc) + 
        ((-1 + nc)*nc*(1 + nc)*(-890 + 33*Pi^2))/864) + 
      nf^2*((-25*Lb*(-1 + nc)*(1 + nc))/(648*nc) - 
        (5*Lb^2*(-1 + nc)*(1 + nc))/(216*nc) - (Lb^3*(-1 + nc)*(1 + nc))/
         (216*nc) - ((-1 + nc)*(1 + nc)*(58 + 81*Zeta[3]))/(2916*nc)) + 
      Lb*(-((-1 + nc)*nc*(1 + nc)*(77515 - 4020*Pi^2 + 198*Pi^4 - 
            35640*Zeta[3]))/25920 + (Lomega*(-1 + nc)^2*(1 + nc)^2*
          (-202 + 189*Zeta[3]))/(216*nc)) + 
      nf*(Lb^3*((11*(-1 + nc)*(1 + nc))/216 + (Lomega*(-1 + nc)^2*(1 + nc)^2)/
           (24*nc^2)) + Lb^2*((5*Lomega*(-1 + nc)^2*(1 + nc)^2)/(36*nc^2) - 
          ((-1 + nc)*(1 + nc)*(27 - 605*nc^2 + 12*nc^2*Pi^2))/(1728*nc^2)) - 
        ((-1 + nc)*(1 + nc)*(230985 - 857245*nc^2 + 12360*nc^2*Pi^2 - 
           648*Pi^4 + 108*nc^2*Pi^4 - 123120*Zeta[3] + 367200*nc^2*Zeta[3]))/
         (933120*nc^2) + Lb*((7*Lomega*(-1 + nc)^2*(1 + nc)^2)/(54*nc^2) - 
          ((-1 + nc)*(1 + nc)*(1485 - 9689*nc^2 + 240*nc^2*Pi^2 - 
             1296*Zeta[3] + 1296*nc^2*Zeta[3]))/(10368*nc^2))) + 
      ((-1 + nc)*nc*(1 + nc)*(-1485145 + 47940*Pi^2 + 2079*Pi^4 + 
         1664280*Zeta[3] - 35640*Pi^2*Zeta[3] - 699840*Zeta[5]))/466560) + 
    delta[1 - z]*(Lb^2*(-(Lomega^2*(-1 + nc)^2*(1 + nc)^2*(-67 + 3*Pi^2))/
         (144*nc) + ((-1 + nc)^2*(1 + nc)^2*Pi^2*(-67 + 3*Pi^2))/(864*nc) - 
        (Lomega*(-1 + nc)*nc*(1 + nc)*(-890 + 33*Pi^2))/864) + 
      nf^2*((25*Lb*Lomega*(-1 + nc)*(1 + nc))/(648*nc) + 
        (5*Lb^2*Lomega*(-1 + nc)*(1 + nc))/(216*nc) + 
        (Lb^3*Lomega*(-1 + nc)*(1 + nc))/(216*nc) + 
        (Lomega*(-1 + nc)*(1 + nc)*(58 + 81*Zeta[3]))/(2916*nc)) + 
      Lb*((Lomega*(-1 + nc)*nc*(1 + nc)*(77515 - 4020*Pi^2 + 198*Pi^4 - 
           35640*Zeta[3]))/25920 - (Lomega^2*(-1 + nc)^2*(1 + nc)^2*
          (-202 + 189*Zeta[3]))/(432*nc) + ((-1 + nc)^2*(1 + nc)^2*Pi^2*
          (-202 + 189*Zeta[3]))/(2592*nc)) + 
      Lb^3*((11*Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(96*nc) + 
        (Lomega^3*(-1 + nc)^3*(1 + nc)^3)/(48*nc^3) - 
        (Lomega*(-1 + nc)*(1 + nc)*(-11*nc^2 - 3*Pi + 3*nc^2*Pi)*
          (11*nc^2 - 3*Pi + 3*nc^2*Pi))/(864*nc^3) - 
        ((-1 + nc)^2*(1 + nc)^2*(11*nc^2*Pi^2 - 24*Zeta[3] + 
           24*nc^2*Zeta[3]))/(576*nc^3)) + 
      nf*(Lb^3*((-11*Lomega*(-1 + nc)*(1 + nc))/216 - 
          (Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(48*nc^2) + 
          ((-1 + nc)^2*(1 + nc)^2*Pi^2)/(288*nc^2)) + 
        Lb^2*((-5*Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(72*nc^2) + 
          (5*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(432*nc^2) + 
          (Lomega*(-1 + nc)*(1 + nc)*(27 - 605*nc^2 + 12*nc^2*Pi^2))/
           (1728*nc^2)) + (Lomega*(-1 + nc)*(1 + nc)*(230985 - 857245*nc^2 + 
           12360*nc^2*Pi^2 - 648*Pi^4 + 108*nc^2*Pi^4 - 123120*Zeta[3] + 
           367200*nc^2*Zeta[3]))/(933120*nc^2) + 
        Lb*((-7*Lomega^2*(-1 + nc)^2*(1 + nc)^2)/(108*nc^2) + 
          (7*(-1 + nc)^2*(1 + nc)^2*Pi^2)/(648*nc^2) + 
          (Lomega*(-1 + nc)*(1 + nc)*(1485 - 9689*nc^2 + 240*nc^2*Pi^2 - 
             1296*Zeta[3] + 1296*nc^2*Zeta[3]))/(10368*nc^2))) - 
      (Lomega*(-1 + nc)*nc*(1 + nc)*(-1485145 + 47940*Pi^2 + 2079*Pi^4 + 
         1664280*Zeta[3] - 35640*Pi^2*Zeta[3] - 699840*Zeta[5]))/466560) - 
    ((-1 + nc)*(1 + nc)*(170370*nc + 4951190*nc^3 - 141120*nc*Pi^2 - 
       122880*nc^3*Pi^2 + 8208*nc*Pi^4 - 21456*nc^3*Pi^4 - 6021540*z - 
       3510360*nc*z - 2279520*nc^2*z + 3576840*nc^3*z + 2875250*nc^4*z - 
       201690*Pi^2*z + 792990*nc*Pi^2*z + 337230*nc^2*Pi^2*z - 
       27570*nc^3*Pi^2*z - 589440*nc^4*Pi^2*z + 27162*Pi^4*z - 
       48600*nc*Pi^4*z - 60579*nc^2*Pi^4*z + 756*nc^3*Pi^4*z + 
       52569*nc^4*Pi^4*z + 6021540*z^2 + 1754010*nc*z^2 + 2279520*nc^2*z^2 - 
       5013170*nc^3*z^2 + 3065330*nc^4*z^2 - 143370*Pi^2*z^2 + 
       627120*nc*Pi^2*z^2 - 444960*nc^2*Pi^2*z^2 + 562860*nc^3*Pi^2*z^2 + 
       402450*nc^4*Pi^2*z^2 - 26082*Pi^4*z^2 - 23382*nc*Pi^4*z^2 + 
       64647*nc^2*Pi^4*z^2 + 5040*nc^3*Pi^4*z^2 - 11151*nc^4*Pi^4*z^2 + 
       6021540*z^3 + 4925970*nc*z^3 + 2279520*nc^2*z^3 - 12042890*nc^3*z^3 - 
       2875250*nc^4*z^3 + 217485*Pi^2*z^3 - 443760*nc*Pi^2*z^3 - 
       313200*nc^2*Pi^2*z^3 - 18240*nc^3*Pi^2*z^3 + 576075*nc^4*Pi^2*z^3 - 
       40041*Pi^4*z^3 - 4104*nc*Pi^4*z^3 + 115974*nc^2*Pi^4*z^3 + 
       16920*nc^3*Pi^4*z^3 - 23625*nc^4*Pi^4*z^3 - 6021540*z^4 - 
       1924380*nc*z^4 - 2279520*nc^2*z^4 + 61980*nc^3*z^4 - 
       3065330*nc^4*z^4 + 155925*Pi^2*z^4 - 486000*nc*Pi^2*z^4 + 
       462510*nc^2*Pi^2*z^4 - 439980*nc^3*Pi^2*z^4 - 415815*nc^4*Pi^2*z^4 + 
       20331*Pi^4*z^4 + 22302*nc*Pi^4*z^4 - 9252*nc^2*Pi^4*z^4 + 
       12852*nc^3*Pi^4*z^4 + 40095*nc^4*Pi^4*z^4 - 1415610*nc*z^5 + 
       8466050*nc^3*z^5 - 3240*Pi^2*z^5 - 349230*nc*Pi^2*z^5 - 
       6480*nc^2*Pi^2*z^5 + 45810*nc^3*Pi^2*z^5 + 45576*nc*Pi^4*z^5 - 
       14112*nc^3*Pi^4*z^5 - 12960*nc*Zeta[3] + 829440*nc^3*Zeta[3] + 
       1492020*z*Zeta[3] - 6175440*nc*z*Zeta[3] + 4384260*nc^2*z*Zeta[3] + 
       6621480*nc^3*z*Zeta[3] - 8901360*nc^4*z*Zeta[3] + 
       139320*Pi^2*z*Zeta[3] - 233280*nc*Pi^2*z*Zeta[3] - 
       213840*nc^2*Pi^2*z*Zeta[3] - 51840*nc^3*Pi^2*z*Zeta[3] + 
       456840*nc^4*Pi^2*z*Zeta[3] - 4184460*z^2*Zeta[3] - 
       379080*nc*z^2*Zeta[3] + 998460*nc^2*z^2*Zeta[3] + 
       578880*nc^3*z^2*Zeta[3] - 8826840*nc^4*z^2*Zeta[3] + 
       139320*Pi^2*z^2*Zeta[3] - 77760*nc*Pi^2*z^2*Zeta[3] - 
       213840*nc^2*Pi^2*z^2*Zeta[3] + 12960*nc^3*Pi^2*z^2*Zeta[3] + 
       456840*nc^4*Pi^2*z^2*Zeta[3] + 636660*z^3*Zeta[3] + 
       2175120*nc*z^3*Zeta[3] - 1086480*nc^2*z^3*Zeta[3] - 
       4077000*nc^3*z^3*Zeta[3] + 793260*nc^4*z^3*Zeta[3] + 
       61560*Pi^2*z^3*Zeta[3] + 233280*nc*Pi^2*z^3*Zeta[3] - 
       272160*nc^2*Pi^2*z^3*Zeta[3] + 51840*nc^3*Pi^2*z^3*Zeta[3] + 
       385560*nc^4*Pi^2*z^3*Zeta[3] + 6313140*z^4*Zeta[3] + 
       392040*nc*z^4*Zeta[3] + 2299320*nc^2*z^4*Zeta[3] - 
       1408320*nc^3*z^4*Zeta[3] + 718740*nc^4*z^4*Zeta[3] + 
       61560*Pi^2*z^4*Zeta[3] + 77760*nc*Pi^2*z^4*Zeta[3] - 
       272160*nc^2*Pi^2*z^4*Zeta[3] - 12960*nc^3*Pi^2*z^4*Zeta[3] + 
       385560*nc^4*Pi^2*z^4*Zeta[3] + 4000320*nc*z^5*Zeta[3] - 
       2544480*nc^3*z^5*Zeta[3] + 5209920*z*Zeta[5] + 5929200*nc*z*Zeta[5] - 
       8816040*nc^2*z*Zeta[5] - 2138400*nc^3*z*Zeta[5] + 
       4199040*nc^4*z*Zeta[5] + 5209920*z^2*Zeta[5] + 
       3207600*nc*z^2*Zeta[5] - 8816040*nc^2*z^2*Zeta[5] - 
       5715360*nc^3*z^2*Zeta[5] + 4199040*nc^4*z^2*Zeta[5] + 
       8378640*z^3*Zeta[5] - 5929200*nc*z^3*Zeta[5] - 
       13520520*nc^2*z^3*Zeta[5] + 2138400*nc^3*z^3*Zeta[5] + 
       4199040*nc^4*z^3*Zeta[5] + 8378640*z^4*Zeta[5] - 
       3207600*nc*z^4*Zeta[5] - 13520520*nc^2*z^4*Zeta[5] + 
       5715360*nc^3*z^4*Zeta[5] + 4199040*nc^4*z^4*Zeta[5]))/
     (1866240*nc^3*(-1 + z)*z*(1 + z))
 
IIPTFF[q, Q2, 0] = 0
 
IIPTFF[q, Q2, 1] = 0
 
IIPTFF[q, Q2, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (96*nc*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-2 + 19*z + 4*z^2))/
     (48*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(-148 + 12*Pi^2 - 859*z - 
       6*Pi^2*z - 436*z^2 + 12*Pi^2*z^2))/(864*nc*z) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(16*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(-8 + 3*z + 15*z^2 + 8*z^3))/(48*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-12 + 174*z + 51*z^2 + 32*z^3))/(144*nc*z))*
     H[0, z] + ((-3*Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
      ((-1 + nc)*(1 + nc)*(-32 + 33*z + 33*z^2 + 24*z^3))/(96*nc*z))*
     H[0, 0, z] - ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, z])/
     (24*nc*z) + (11*(-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, z])/(16*nc)
 
IIPTFF[q, Q2, 3] = 
   Lb^3*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*(36 - 212*nc^2 + 73*z + 
         107*nc^2*z - 8*Pi^2*z + 16*nc^2*Pi^2*z - 73*z^2 - 107*nc^2*z^2 - 
         8*Pi^2*z^2 + 16*nc^2*Pi^2*z^2 - 36*z^3 + 212*nc^2*z^3))/
       (2304*nc^2*z)) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*
      (24 + 4*nc^2 + 48*z - 7*nc^2*z + 24*z^2 + 4*nc^2*z^2)*H[-1, -1, z])/
     (864*nc^2*z) + ((Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-1 + z)*
        (4 + 7*z + 4*z^2))/(192*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (1226 - 6922*nc^2 - 552*Pi^2 + 744*nc^2*Pi^2 + 39617*z - 
         40969*nc^2*z - 372*Pi^2*z + 1086*nc^2*Pi^2*z + 5879*z^2 - 
         14455*nc^2*z^2 - 552*Pi^2*z^2 + 744*nc^2*Pi^2*z^2))/(10368*nc^2*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(20 + 17*z + 20*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(50 - 91*z + 50*z^2))/(864*nc*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(2 - z + 2*z^2))/
         (48*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(-40 + 156*nc^2 + 233*z - 
           283*nc^2*z - 4*z^2 + 24*nc^2*z^2))/(384*nc^2*z)))*H[1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 40*nc^2 + 7*z + 31*nc^2*z + 
         40*z^2 + 76*nc^2*z^2))/(1152*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-406 - 2566*nc^2 + 504*Pi^2 + 
         24*nc^2*Pi^2 + 5489*z - 7627*nc^2*z + 558*Pi^2*z + 42*nc^2*Pi^2*z - 
         145*z^2 - 2953*nc^2*z^2 + 504*Pi^2*z^2 + 24*nc^2*Pi^2*z^2))/
       (10368*nc^2*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2))/(288*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
          (38 - 79*z + 38*z^2))/(2592*nc*z)))*H[1, 1, z] + 
    ((Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + z)*(4 - 7*z + 4*z^2))/
       (48*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-116 + 49*nc^2 - 88*z - 
         64*nc^2*z - 116*z^2 + 76*nc^2*z^2))/(216*nc^2*z))*H[-1, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z)*(-32 + 36*nc^2 + 20*z - 63*nc^2*z - 
          32*z^2 + 36*nc^2*z^2))/(96*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*(-464 + 510*nc^2 + 806*z + 360*nc^2*z - 
         54*Pi^2*z + 27*nc^2*Pi^2*z - 464*z^2 + 348*nc^2*z^2))/(864*nc^2*z))*
     H[-1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*(1 + z)*(-232 + 202*z - 18*Pi^2*z + 9*nc^2*Pi^2*z - 
         232*z^2))/(432*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*(1 + z)*
        (2 + z + 2*z^2))/(6*nc^2*z))*H[-1, 0, 1, z] + 
    ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + z)*H[0, -1, -1, z])/
     (144*nc^2) + ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/8 - 
      ((-1 + nc)*(1 + nc)*(-364*nc^2 - 288*z - 1191*nc^2*z + 96*Pi^2*z - 
         18*nc^2*Pi^2*z + 108*z^2 + 495*nc^2*z^2 - 96*Pi^2*z^2 + 
         18*nc^2*Pi^2*z^2 + 464*z^3 - 584*nc^2*z^3))/(864*nc^2*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(8*nc^2 - 3*z + 9*z^2 - 12*nc^2*z^2 - 8*z^3 + 
         8*nc^2*z^3))/(24*nc^2*z))*H[0, -1, 0, z] - 
    ((-1 + nc)*(1 + nc)*(-7 + nc^2)*Pi^2*(-1 + z)*H[0, 0, -1, z])/(72*nc^2) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 - nc^2 - z + 6*nc^2*z))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-7168*nc^2 - 7536*z + 3764*nc^2*z + 909*Pi^2*z - 
         183*nc^2*Pi^2*z - 1011*z^2 - 2809*nc^2*z^2 + 741*Pi^2*z^2 + 
         105*nc^2*Pi^2*z^2 + 40*z^3 + 1114*nc^2*z^3))/(1728*nc^2*z) + 
      nf*((-5*Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(-96 + 206*z + 71*z^2 + 54*z^3))/(432*nc*z)) + 
      Lb*((11*Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-384*nc^2 + 141*z - 445*nc^2*z - 177*z^2 + 
           845*nc^2*z^2 + 8*z^3 + 120*nc^2*z^3))/(384*nc^2*z)))*
     H[0, 0, 0, z] + (-(Lb^2*(-1 + nc)*(1 + nc)*(-5 + 11*nc^2)*(1 + z))/
       (32*nc^2) - ((-1 + nc)*(1 + nc)*(-784 + 288*nc^2 + 7830*z - 
         9898*nc^2*z + 54*Pi^2*z + 126*nc^2*Pi^2*z + 4077*z^2 - 
         3115*nc^2*z^2 - 378*Pi^2*z^2 + 270*nc^2*Pi^2*z^2 - 1416*z^3 - 
         888*nc^2*z^3))/(3456*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*
        (64 - 64*nc^2 - 51*z + 37*nc^2*z + 51*z^2 + 61*nc^2*z^2 + 52*z^3 + 
         84*nc^2*z^3))/(192*nc^2*z) + 
      nf*((-5*Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(-96 + 151*z + 133*z^2 + 60*z^3))/(864*nc*z)))*
     H[0, 0, 1, z] + (-(Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(1 + z))/
       (32*nc^2) - ((-1 + nc)*(1 + nc)*(-392 + 2592*nc^2 + 10794*z - 
         14010*nc^2*z - 144*Pi^2*z + 324*nc^2*Pi^2*z + 1473*z^2 - 
         2475*nc^2*z^2 - 144*Pi^2*z^2 + 324*nc^2*Pi^2*z^2 + 1368*z^3 - 
         3832*nc^2*z^3))/(3456*nc^2*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(24 - 40*nc^2 - 15*z - 9*nc^2*z - 36*z^2 + 
         57*nc^2*z^2 - 18*z^3 + 54*nc^2*z^3))/(96*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(16*nc) - 
        ((-1 + nc)*(1 + nc)*(-40 + 25*z - 5*z^2 + 28*z^3))/(288*nc*z)))*
     H[0, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-3 - 2*nc^2 + 4*nc^2*z + 2*z^2 + 6*nc^2*z^2))/
       (96*nc^2) - ((-1 + nc)*(1 + nc)*(32 - 240*nc^2 + 1056*z - 
         1780*nc^2*z + 180*Pi^2*z + 12*nc^2*Pi^2*z + 849*z^2 - 
         1339*nc^2*z^2 + 180*Pi^2*z^2 + 12*nc^2*Pi^2*z^2 + 120*z^3 - 
         160*nc^2*z^3))/(3456*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(-24 + z + 19*z^2 + 12*z^3))/(864*nc*z)))*
     H[0, 1, 1, z] + (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(44 + 5*z + 44*z^2))/
       (288*nc*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-36 + 52*nc^2 - 81*z + 
         91*nc^2*z - 36*z^2 + 52*nc^2*z^2))/(192*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-800 + 3452*nc^2 + 2947*z - 6313*nc^2*z - 
         1232*z^2 + 1508*nc^2*z^2))/(3456*nc^2*z))*H[1, 0, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + z + 4*z^2))/(96*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-20 + 4*nc^2 - 17*z - 11*nc^2*z - 
         20*z^2 + 4*nc^2*z^2))/(192*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(404 + 428*nc^2 - 61*z + 2195*nc^2*z + 
         728*z^2 + 968*nc^2*z^2))/(3456*nc^2*z))*H[1, 0, 1, z] + 
    (-(Lb*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4 + z + 4*z^2))/(64*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(20 - z + 20*z^2))/(288*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-308 + 996*nc^2 + 3451*z - 2409*nc^2*z - 
         632*z^2 + 456*nc^2*z^2))/(3456*nc^2*z))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(108 + 196*nc^2 + 141*z + 
         217*nc^2*z + 216*z^2 + 304*nc^2*z^2))/(3456*nc^2*z))*H[1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(4 - 7*z + 4*z^2)*
      H[-1, -1, -1, 0, z])/(72*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-72 + 28*nc^2 + 261*z - 49*nc^2*z - 72*z^2 + 
       28*nc^2*z^2)*H[-1, -1, 0, 0, z])/(144*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(16 + 17*z + 16*z^2)*H[-1, -1, 0, 1, z])/
     (72*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-24 + 8*nc^2 + 51*z - 
       14*nc^2*z - 24*z^2 + 8*nc^2*z^2)*H[-1, 0, -1, 0, z])/(72*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-128 + 68*nc^2 + 134*z - 119*nc^2*z - 
       128*z^2 + 68*nc^2*z^2)*H[-1, 0, 0, 0, z])/(144*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(8 + z + 8*z^2)*H[-1, 0, 0, 1, z])/
     (16*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(8 + 7*z + 8*z^2)*
      H[-1, 0, 1, 0, z])/(24*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + z)*(2 + z + 2*z^2)*H[-1, 0, 1, 1, z])/
     (18*nc^2*z) + ((Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + z))/
       (8*nc^2) - ((-1 + nc)*(1 + nc)*(-16 + 4*nc^2 + 6*z - 5*nc^2*z + 
         6*z^2 + 6*nc^2*z^2 - 8*z^3))/(24*nc^2*z))*H[0, -1, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-2 + 3*nc)*(2 + 3*nc)*(-1 + z))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-96 + 108*nc^2 - 39*nc^2*z + 126*z^2 - 
         90*nc^2*z^2 - 104*z^3 + 88*nc^2*z^3))/(144*nc^2*z))*
     H[0, -1, 0, 0, z] - ((-1 + nc)*(1 + nc)*(8 - z + 12*z^2)*
      H[0, -1, 0, 1, z])/(12*nc^2*z) + 
    (-(Lb*(-1 + nc)*(1 + nc)*(2 - 5*nc^2 - 2*z + 7*nc^2*z))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(44*nc^2 + 6*z - 12*nc^2*z + 72*z^2 - 15*nc^2*z^2 - 
         40*z^3 + 12*nc^2*z^3))/(72*nc^2*z))*H[0, 0, -1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z))/(9*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(-11 - 21*nc^2 - 19*z + 143*nc^2*z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-736*nc^2 + 63*z - 954*nc^2*z - 96*z^2 + 
         887*nc^2*z^2 + 285*z^3 + 1258*nc^2*z^3 + 354*z^4 + 198*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 0, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-3 + 17*nc^2)*(1 + z))/(16*nc^2) + 
      (25*(-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(176 - 96*nc^2 - 285*z + 244*nc^2*z + 684*z^2 - 
         50*nc^2*z^2 + 328*z^3 + 140*nc^2*z^3))/(288*nc^2*z))*
     H[0, 0, 0, 1, z] + ((7*(-1 + nc)*(1 + nc)*nf*(1 + z))/(48*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(-15 + 33*nc^2 - 15*z + 37*nc^2*z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*(160 - 240*nc^2 - 53*z - 240*nc^2*z - 153*z^2 + 
         12*nc^2*z^2 + 186*z^3 + 197*nc^2*z^3 + 72*z^4 + 212*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 0, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + 3*nc^2)*(1 + z))/(32*nc^2) + 
      (7*(-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(8 - 39*z - 2*nc^2*z + 12*z^2 - 8*nc^2*z^2 + 
         32*z^3 + 20*nc^2*z^3))/(288*nc^2*z))*H[0, 0, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-11 + 13*nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(16*nc) + 
      ((-1 + nc)*(1 + nc)*(100 - 172*nc^2 + 295*z - 193*nc^2*z + 243*z^2 + 
         246*nc^2*z^2 + 312*z^3 + 395*nc^2*z^3 + 192*z^4 + 164*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(48*nc) + 
      ((-1 + nc)*(1 + nc)*(44 + 8*nc^2 + 54*z + 93*nc^2*z + 162*z^2 + 
         72*nc^2*z^2 + 76*z^3 + 40*nc^2*z^3))/(288*nc^2*z))*
     H[0, 1, 0, 1, z] + ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(48*nc) + 
      ((-1 + nc)*(1 + nc)*(36 - 32*nc^2 + 21*z - 14*nc^2*z + 90*z^2 + 
         39*nc^2*z^2 + 309*z^3 + 15*nc^2*z^3 + 168*z^4 + 12*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 1, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(8 + 12*nc^2 + 6*z + 13*nc^2*z + 9*z^2 + 
         16*nc^2*z^2 + 4*nc^2*z^3))/(288*nc^2*z))*H[0, 1, 1, 1, z] - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(2*nc^2 + 9*z - nc^2*z + 2*nc^2*z^2)*
      H[1, 0, -1, 0, z])/(36*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(108 + 380*nc^2 + 477*z + 143*nc^2*z + 
       108*z^2 + 380*nc^2*z^2)*H[1, 0, 0, 0, z])/(576*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-21 + 5*nc^2 - 48*z + 38*nc^2*z - 21*z^2 + 
       5*nc^2*z^2)*H[1, 0, 0, 1, z])/(72*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-4 + 52*nc^2 + 173*z - 80*nc^2*z - 4*z^2 + 
       52*nc^2*z^2)*H[1, 0, 1, 0, z])/(288*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 0, 1, 1, z])/(96*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
      (-188 + 12*nc^2 - 158*z + 57*nc^2*z - 188*z^2 + 12*nc^2*z^2)*
      H[1, 1, 0, 0, z])/(288*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-64 + 32*nc^2 - 85*z + 56*nc^2*z - 64*z^2 + 
       32*nc^2*z^2)*H[1, 1, 0, 1, z])/(288*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-148 + 44*nc^2 - 178*z + 77*nc^2*z - 
       148*z^2 + 44*nc^2*z^2)*H[1, 1, 1, 0, z])/(288*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(288*nc^2*z) + (5*(-1 + nc)*(1 + nc)*(-2 + nc^2)*
      (1 + z)*H[-1, 0, 0, 0, 0, z])/(16*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*H[-1, 0, 0, 1, 0, z])/
     (16*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*
      H[-1, 0, 1, 0, 0, z])/(4*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*
      (1 + z)*H[-1, 0, 1, 1, 0, z])/(8*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*H[0, -1, -1, -1, 0, z])/
     (12*nc^2) - ((-1 + nc)*(1 + nc)*(-33 + 7*nc^2)*(-1 + z)*
      H[0, -1, -1, 0, 0, z])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, -1, 0, 1, z])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-7 + 2*nc^2)*(-1 + z)*H[0, -1, 0, -1, 0, z])/
     (12*nc^2) + ((-1 + nc)*(1 + nc)*(-22 + 17*nc^2)*(-1 + z)*
      H[0, -1, 0, 0, 0, z])/(24*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, 0, 0, 1, z])/(8*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, 0, 1, 0, z])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-7 + nc^2)*(-1 + z)*H[0, 0, -1, -1, 0, z])/
     (6*nc^2) + ((-1 + nc)*(1 + nc)*(13 - 16*nc^2 - 17*z + 22*nc^2*z)*
      H[0, 0, -1, 0, 0, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(10 - 11*nc^2 - 10*z + 21*nc^2*z)*
      H[0, 0, 0, -1, 0, z])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(11 - 24*nc^2 - 17*z + 164*nc^2*z)*
      H[0, 0, 0, 0, 0, z])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(129 + 91*nc^2)*
      (1 + z)*H[0, 0, 0, 0, 1, z])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-35 + 159*nc^2 - 59*z + 231*nc^2*z)*
      H[0, 0, 0, 1, 0, z])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(11 + 21*nc^2)*
      (1 + z)*H[0, 0, 0, 1, 1, z])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-13 + 103*nc^2 - 61*z + 167*nc^2*z)*
      H[0, 0, 1, 0, 0, z])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(15 + nc^2 + 31*z + nc^2*z)*H[0, 0, 1, 0, 1, z])/
     (96*nc^2) - ((-1 + nc)*(1 + nc)*(55 + nc^2 + 15*z + 25*nc^2*z)*
      H[0, 0, 1, 1, 0, z])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*
      H[0, 0, 1, 1, 1, z])/(32*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[0, 1, 0, -1, 0, z])/(6*nc^2) - 
    ((-1 + nc)*(1 + nc)*(59 + 37*nc^2)*(1 + z)*H[0, 1, 0, 0, 0, z])/
     (96*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 9*nc^2)*(1 + z)*
      H[0, 1, 0, 0, 1, z])/(24*nc^2) + ((-1 + nc)*(1 + nc)*(-19 + 6*nc^2)*
      (1 + z)*H[0, 1, 0, 1, 0, z])/(48*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 1, 0, 1, 1, z])/(16*nc^2) + 
    (7*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + z)*H[0, 1, 1, 0, 0, z])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(-13 + 8*nc^2)*(1 + z)*
      H[0, 1, 1, 0, 1, z])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(-28 + 11*nc^2)*
      (1 + z)*H[0, 1, 1, 1, 0, z])/(48*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 1, 1, 1, 1, z])/(48*nc^2) + 
    H[-1, 0, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z)*(4 - 7*z + 4*z^2))/(48*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z)*(31*nc^2 + 78*z + 62*nc^2*z + 
         4*nc^2*z^2))/(144*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*
        (-130*nc^2 - 96*Pi^2 + 12*nc^2*Pi^2 - 454*z - 1062*nc^2*z + 
         96*Pi^2*z - 21*nc^2*Pi^2*z + 227*nc^2*z^2 - 96*Pi^2*z^2 + 
         12*nc^2*Pi^2*z^2 - 432*z*Zeta[3] + 216*nc^2*z*Zeta[3]))/
       (864*nc^2*z)) + 
    Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(-2 + 19*z + 4*z^2))/
       (96*nc^2*z) - ((-1 + nc)*(1 + nc)*(18 + 836*nc^2 - 24*nc^2*Pi^2 + 
         831*z - 1527*nc^2*z - 54*Pi^2*z + 60*nc^2*Pi^2*z - 669*z^2 + 
         537*nc^2*z^2 - 36*Pi^2*z^2 + 78*nc^2*Pi^2*z^2 - 180*z^3 + 
         154*nc^2*z^3 + 24*Pi^2*z^3 - 108*z*Zeta[3] + 540*nc^2*z*Zeta[3] - 
         108*z^2*Zeta[3] - 756*nc^2*z^2*Zeta[3]))/(3456*nc^2*z)) + 
    H[0, -1, z]*((Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + z))/
       (96*nc^2) - ((-1 + nc)*(1 + nc)*(-48*Pi^2 + 4*nc^2*Pi^2 + 10*Pi^2*z - 
         5*nc^2*Pi^2*z - 42*Pi^2*z^2 + 6*nc^2*Pi^2*z^2 - 8*Pi^2*z^3 + 
         60*z*Zeta[3] - 12*nc^2*z*Zeta[3] - 60*z^2*Zeta[3] + 
         12*nc^2*z^2*Zeta[3]))/(288*nc^2*z)) + 
    H[-1, z]*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z)*(-48 + 4*nc^2 + 12*z - 
         7*nc^2*z - 48*z^2 + 4*nc^2*z^2))/(576*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*(-3480*Pi^2 + 490*nc^2*Pi^2 + 1140*Pi^2*z - 
         640*nc^2*Pi^2*z - 198*Pi^4*z + 99*nc^2*Pi^4*z - 3480*Pi^2*z^2 + 
         760*nc^2*Pi^2*z^2 + 1440*Zeta[3] + 720*nc^2*Zeta[3] + 
         8820*z*Zeta[3] - 1260*nc^2*z*Zeta[3] + 1440*z^2*Zeta[3] + 
         720*nc^2*z^2*Zeta[3]))/(25920*nc^2*z)) + 
    H[1, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-1 + z)*
         (4 + 7*z + 4*z^2))/(288*nc^2*z) - (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
        (28 - 36*nc^2 - 215*z + 213*nc^2*z - 8*z^2 + 72*nc^2*z^2))/
       (1152*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-120 - 1196*nc^2 - 
         12*Pi^2 + 84*nc^2*Pi^2 + 7137*z - 5771*nc^2*z - 21*Pi^2*z + 
         147*nc^2*Pi^2*z + 870*z^2 - 1718*nc^2*z^2 - 12*Pi^2*z^2 + 
         84*nc^2*Pi^2*z^2))/(3456*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-2 + 19*z + z^2))/(144*nc*z) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(16 + 12*Pi^2 - 640*z - 33*Pi^2*z - 
           308*z^2 + 12*Pi^2*z^2))/(5184*nc*z)) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(8868 - 31436*nc^2 - 1188*Pi^2 + 
         6468*nc^2*Pi^2 + 247599*z - 57011*nc^2*z + 16659*Pi^2*z + 
         1275*nc^2*Pi^2*z + 33843*z^2 - 1907*nc^2*z^2 - 216*Pi^2*z^2 + 
         7440*nc^2*Pi^2*z^2 - 51840*Zeta[3] + 19008*nc^2*Zeta[3] - 
         3240*z*Zeta[3] + 4104*nc^2*z*Zeta[3] - 51840*z^2*Zeta[3] + 
         19008*nc^2*z^2*Zeta[3]))/(62208*nc^2*z)) + 
    nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(864*nc*z) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-2 + 21*z + Pi^2*z - 21*z^2 + Pi^2*z^2 + 
         2*z^3))/(288*nc*z) - (Lb*(-1 + nc)*(1 + nc)*(320 - 24*Pi^2 + 24*z + 
         3*Pi^2*z - 276*z^2 + 129*Pi^2*z^2 - 68*z^3 + 12*Pi^2*z^3))/
       (5184*nc*z) + ((-1 + nc)*(1 + nc)*(-7120 - 1080*Pi^2 - 249600*z + 
         18030*Pi^2*z + 621*Pi^4*z + 156720*z^2 - 3030*Pi^2*z^2 + 
         621*Pi^4*z^2 + 100000*z^3 + 2340*Pi^2*z^3 + 69120*z*Zeta[3] + 
         30240*z^2*Zeta[3] + 12960*z^3*Zeta[3]))/(466560*nc*z)) + 
    H[0, 0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(-1 - nc^2 - z + 5*nc^2*z))/
       (96*nc^2) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) - 
        ((-1 + nc)*(1 + nc)*(-144 - 257*z + 75*Pi^2*z - 1445*z^2 + 
           75*Pi^2*z^2 - 6*z^3))/(2592*nc*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(-32 + 65*z + 47*z^2 + 12*z^3))/(288*nc*z)) + 
      Lb^2*((-3*Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(16*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-32*nc^2 + 27*z - 83*nc^2*z - 3*z^2 + 
           25*nc^2*z^2 - 20*z^3 + 20*nc^2*z^3))/(192*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-32 + 33*z + 33*z^2 + 24*z^3))/
         (192*nc^2*z) - ((-1 + nc)*(1 + nc)*(288 - 4896*nc^2 - 3759*z + 
           1831*nc^2*z + 312*Pi^2*z - 48*nc^2*Pi^2*z - 1401*z^2 - 
           4079*nc^2*z^2 + 216*Pi^2*z^2 + 240*nc^2*Pi^2*z^2 - 584*z^3 + 
           384*nc^2*z^3))/(2304*nc^2*z)) + 
      ((-1 + nc)*(1 + nc)*(-1728 - 12904*nc^2 - 96*nc^2*Pi^2 - 82548*z - 
         20070*nc^2*z + 1296*Pi^2*z - 1632*nc^2*Pi^2*z - 105387*z^2 - 
         71611*nc^2*z^2 - 2574*Pi^2*z^2 - 840*nc^2*Pi^2*z^2 - 23328*z^3 - 
         77440*nc^2*z^3 - 6618*Pi^2*z^3 + 1038*nc^2*Pi^2*z^3 + 1239*z^4 - 
         12995*nc^2*z^4 - 3072*Pi^2*z^4 + 504*nc^2*Pi^2*z^4 + 
         20736*z*Zeta[3] - 7344*nc^2*z*Zeta[3] + 29376*z^2*Zeta[3] - 
         6480*nc^2*z^2*Zeta[3] + 8640*z^3*Zeta[3] + 864*nc^2*z^3*Zeta[3]))/
       (10368*nc^2*z*(1 + z))) + H[0, 1, z]*
     ((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z))/(48*nc^2) + 
      (Lb*(-1 + nc)*(1 + nc)*(-112 + 96*nc^2 + 1599*z - 1753*nc^2*z - 
         6*Pi^2*z + 42*nc^2*Pi^2*z + 945*z^2 - 751*nc^2*z^2 - 6*Pi^2*z^2 + 
         42*nc^2*Pi^2*z^2 + 248*z^3 - 164*nc^2*z^3))/(1152*nc^2*z) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(8 - 12*nc^2 - 3*z - 2*nc^2*z - 12*z^2 + 
         19*nc^2*z^2 - 4*z^3 + 16*nc^2*z^3))/(96*nc^2*z) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(-16 + 13*z + 31*z^2 + 12*z^3))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-72 + 673*z + 9*Pi^2*z - 173*z^2 + 9*Pi^2*z^2 + 
           114*z^3))/(2592*nc*z)) - ((-1 + nc)*(1 + nc)*
        (-2024 - 5400*nc^2 - 312*Pi^2 + 576*nc^2*Pi^2 + 41833*z - 
         26341*nc^2*z + 354*Pi^2*z + 1314*nc^2*Pi^2*z + 41793*z^2 - 
         4697*nc^2*z^2 + 1620*Pi^2*z^2 + 1278*nc^2*Pi^2*z^2 + 2289*z^3 + 
         22885*nc^2*z^3 + 402*Pi^2*z^3 + 816*nc^2*Pi^2*z^3 + 4353*z^4 + 
         6641*nc^2*z^4 - 336*Pi^2*z^4 + 168*nc^2*Pi^2*z^4 - 3240*z*Zeta[3] + 
         1512*nc^2*z*Zeta[3] - 6480*z^2*Zeta[3] + 3024*nc^2*z^2*Zeta[3] - 
         3240*z^3*Zeta[3] + 1512*nc^2*z^3*Zeta[3]))/(10368*nc^2*z*(1 + z))) + 
    Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(-148 + 12*Pi^2 - 859*z - 
          6*Pi^2*z - 436*z^2 + 12*Pi^2*z^2))/(1728*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-21150 + 12310*nc^2 + 300*Pi^2 - 4380*nc^2*Pi^2 - 
         577170*z + 30150*nc^2*z + 17325*Pi^2*z - 3615*nc^2*Pi^2*z + 
         243*Pi^4*z - 621*nc^2*Pi^4*z + 558540*z^2 + 112500*nc^2*z^2 + 
         25875*Pi^2*z^2 - 19545*nc^2*Pi^2*z^2 - 117*Pi^4*z^2 + 
         171*nc^2*Pi^4*z^2 + 39780*z^3 - 154960*nc^2*z^3 + 6060*Pi^2*z^3 + 
         600*nc^2*Pi^2*z^3 + 12960*Zeta[3] + 17280*nc^2*Zeta[3] - 
         63180*z*Zeta[3] + 27540*nc^2*z*Zeta[3] - 43740*z^2*Zeta[3] - 
         14580*nc^2*z^2*Zeta[3] - 116640*z^3*Zeta[3] + 
         43200*nc^2*z^3*Zeta[3]))/(103680*nc^2*z)) + 
    H[0, z]*(Lb^3*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-16*nc^2 + 27*z - 71*nc^2*z + 15*z^2 - 
           47*nc^2*z^2 - 16*z^3 + 16*nc^2*z^3))/(1152*nc^2*z)) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-8 + 3*z + 15*z^2 + 8*z^3))/
         (96*nc^2*z) + ((-1 + nc)*(1 + nc)*(72 - 624*nc^2 - 63*z + 
           283*nc^2*z - 6*Pi^2*z + 18*nc^2*Pi^2*z - 117*z^2 - 347*nc^2*z^2 - 
           6*Pi^2*z^2 + 42*nc^2*Pi^2*z^2 - 64*z^3 + 224*nc^2*z^3))/
         (1152*nc^2*z)) - ((-1 + nc)*(1 + nc)*(86940 - 143500*nc^2 + 
         1440*Pi^2 + 25680*nc^2*Pi^2 + 2155530*z - 1103150*nc^2*z - 
         3870*Pi^2*z + 31230*nc^2*Pi^2*z - 4743*Pi^4*z + 3933*nc^2*Pi^4*z - 
         559710*z^2 - 2422370*nc^2*z^2 - 96525*Pi^2*z^2 + 
         81795*nc^2*Pi^2*z^2 - 5814*Pi^4*z^2 + 8226*nc^2*Pi^4*z^2 - 
         2787795*z^3 - 1975105*nc^2*z^3 - 24855*Pi^2*z^3 + 
         23445*nc^2*Pi^2*z^3 - 1071*Pi^4*z^3 + 4293*nc^2*Pi^4*z^3 - 
         159495*z^4 - 512385*nc^2*z^4 + 66360*Pi^2*z^4 - 
         52800*nc^2*Pi^2*z^4 - 77760*Zeta[3] - 25920*nc^2*Zeta[3] + 
         278640*z*Zeta[3] - 62640*nc^2*z*Zeta[3] + 699840*z^2*Zeta[3] - 
         47520*nc^2*z^2*Zeta[3] + 870480*z^3*Zeta[3] - 118800*nc^2*z^3*
          Zeta[3] + 449280*z^4*Zeta[3] - 69120*nc^2*z^4*Zeta[3]))/
       (311040*nc^2*z*(1 + z)) + nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/
         (144*nc) - (Lb^2*(-1 + nc)*(1 + nc)*(-4 + 5*z + 8*z^2 + 2*z^3))/
         (144*nc*z) + (Lb*(-1 + nc)*(1 + nc)*(-24 + 70*z + 15*Pi^2*z - 
           230*z^2 + 15*Pi^2*z^2 + 30*z^3))/(864*nc*z) + 
        ((-1 + nc)*(1 + nc)*(1920 - 144*Pi^2 - 2474*z + 237*Pi^2*z - 
           5138*z^2 + 615*Pi^2*z^2 - 2460*z^3 + 36*Pi^2*z^3 + 432*z*Zeta[3] + 
           432*z^2*Zeta[3]))/(15552*nc*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-12 + 174*z + 51*z^2 + 32*z^3))/
         (288*nc^2*z) - ((-1 + nc)*(1 + nc)*(-360 - 5288*nc^2 + 
           96*nc^2*Pi^2 - 24165*z + 7193*nc^2*z + 126*Pi^2*z - 
           222*nc^2*Pi^2*z - 4005*z^2 - 4939*nc^2*z^2 - 846*Pi^2*z^2 - 
           6*nc^2*Pi^2*z^2 + 1380*z^3 + 3284*nc^2*z^3 - 1032*Pi^2*z^3 + 
           216*nc^2*Pi^2*z^3 + 5832*z*Zeta[3] - 4968*nc^2*z*Zeta[3] + 
           2376*z^2*Zeta[3] + 3240*nc^2*z^2*Zeta[3]))/(6912*nc^2*z))) + 
    ((-1 + nc)*(1 + nc)*(85185 + 2475595*nc^2 - 70560*Pi^2 - 
       61440*nc^2*Pi^2 + 4104*Pi^4 - 10728*nc^2*Pi^4 - 1669995*z + 
       4264015*nc^2*z + 325935*Pi^2*z - 75225*nc^2*Pi^2*z - 20196*Pi^4*z - 
       10350*nc^2*Pi^4*z - 792990*z^2 + 1757430*nc^2*z^2 + 639495*Pi^2*z^2 + 
       206205*nc^2*Pi^2*z^2 - 31887*Pi^4*z^2 - 7830*nc^2*Pi^4*z^2 + 
       1669995*z^3 - 4264015*nc^2*z^3 + 417615*Pi^2*z^3 + 
       197085*nc^2*Pi^2*z^3 - 33939*Pi^4*z^3 + 630*nc^2*Pi^4*z^3 + 
       707805*z^4 - 4233025*nc^2*z^4 + 174615*Pi^2*z^4 - 
       22905*nc^2*Pi^2*z^4 - 22788*Pi^4*z^4 + 7056*nc^2*Pi^4*z^4 - 
       6480*Zeta[3] + 414720*nc^2*Zeta[3] - 3094200*z*Zeta[3] + 
       3725460*nc^2*z*Zeta[3] - 116640*Pi^2*z*Zeta[3] - 
       25920*nc^2*Pi^2*z*Zeta[3] - 3283740*z^2*Zeta[3] + 
       4014900*nc^2*z^2*Zeta[3] - 155520*Pi^2*z^2*Zeta[3] - 
       19440*nc^2*Pi^2*z^2*Zeta[3] - 2196180*z^3*Zeta[3] + 
       1976400*nc^2*z^3*Zeta[3] - 38880*Pi^2*z^3*Zeta[3] + 
       6480*nc^2*Pi^2*z^3*Zeta[3] - 2000160*z^4*Zeta[3] + 
       1272240*nc^2*z^4*Zeta[3] + 2964600*z*Zeta[5] - 
       1069200*nc^2*z*Zeta[5] + 4568400*z^2*Zeta[5] - 
       3926880*nc^2*z^2*Zeta[5] + 1603800*z^3*Zeta[5] - 
       2857680*nc^2*z^3*Zeta[5]))/(933120*nc^2*z*(1 + z))
 
IIPTFF[q, Q2bar, 0] = 0
 
IIPTFF[q, Q2bar, 1] = 0
 
IIPTFF[q, Q2bar, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (96*nc*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-2 + 19*z + 4*z^2))/
     (48*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(-148 + 12*Pi^2 - 859*z - 
       6*Pi^2*z - 436*z^2 + 12*Pi^2*z^2))/(864*nc*z) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(16*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(-8 + 3*z + 15*z^2 + 8*z^3))/(48*nc*z) - 
      ((-1 + nc)*(1 + nc)*(-12 + 174*z + 51*z^2 + 32*z^3))/(144*nc*z))*
     H[0, z] + ((-3*Lb*(-1 + nc)*(1 + nc)*(1 + z))/(8*nc) - 
      ((-1 + nc)*(1 + nc)*(-32 + 33*z + 33*z^2 + 24*z^3))/(96*nc*z))*
     H[0, 0, z] - ((-1 + nc)*(1 + nc)*(-1 + z)*(2 - z + 2*z^2)*H[1, 0, z])/
     (24*nc*z) + (11*(-1 + nc)*(1 + nc)*(1 + z)*H[0, 0, 0, z])/(16*nc)
 
IIPTFF[q, Q2bar, 3] = 
   Lb^3*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*(36 - 212*nc^2 + 73*z + 
         107*nc^2*z - 8*Pi^2*z + 16*nc^2*Pi^2*z - 73*z^2 - 107*nc^2*z^2 - 
         8*Pi^2*z^2 + 16*nc^2*Pi^2*z^2 - 36*z^3 + 212*nc^2*z^3))/
       (2304*nc^2*z)) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z)*
      (-24 + 16*nc^2 - 48*z + 17*nc^2*z - 24*z^2 + 16*nc^2*z^2)*H[-1, -1, z])/
     (864*nc^2*z) + ((Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-1 + z)*
        (4 + 7*z + 4*z^2))/(192*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (1226 - 6922*nc^2 + 792*Pi^2 + 408*nc^2*Pi^2 - 21727*z - 
         25633*nc^2*z + 1764*Pi^2*z + 552*nc^2*Pi^2*z + 5879*z^2 - 
         14455*nc^2*z^2 + 792*Pi^2*z^2 + 408*nc^2*Pi^2*z^2))/(10368*nc^2*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(20 + 17*z + 20*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(50 - 91*z + 50*z^2))/(864*nc*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(2 - z + 2*z^2))/
         (48*nc^2*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(-40 + 156*nc^2 + 233*z - 
           283*nc^2*z - 4*z^2 + 24*nc^2*z^2))/(384*nc^2*z)))*H[1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 40*nc^2 + 7*z + 31*nc^2*z + 
         40*z^2 + 76*nc^2*z^2))/(1152*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-406 - 2566*nc^2 - 456*Pi^2 + 
         264*nc^2*Pi^2 - 7615*z - 4351*nc^2*z + 174*Pi^2*z + 
         138*nc^2*Pi^2*z - 145*z^2 - 2953*nc^2*z^2 - 456*Pi^2*z^2 + 
         264*nc^2*Pi^2*z^2))/(10368*nc^2*z) + 
      nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(38 - 79*z + 38*z^2))/(2592*nc*z)))*
     H[1, 1, z] + (-(Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(1 + z)*
         (4 - 7*z + 4*z^2))/(48*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*
        (116 - 9*nc^2 + 88*z - 108*nc^2*z + 116*z^2 + 18*nc^2*z^2))/
       (216*nc^2*z))*H[-1, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + z)*(32 + 20*nc^2 - 20*z - 53*nc^2*z + 
          32*z^2 + 20*nc^2*z^2))/(96*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(1 + z)*(464 + 278*nc^2 - 806*z + 763*nc^2*z + 
         54*Pi^2*z + 464*z^2 + 116*nc^2*z^2))/(864*nc^2*z))*H[-1, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(2 + z + 2*z^2))/
       (12*nc^2*z) - ((-1 + nc)*(1 + nc)*(1 + z)*(-232 + 116*nc^2 + 202*z - 
         101*nc^2*z - 18*Pi^2*z - 232*z^2 + 116*nc^2*z^2))/(432*nc^2*z))*
     H[-1, 0, 1, z] - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + z)*
      H[0, -1, -1, z])/(144*nc^2) + ((Lb^2*(-1 + nc)*(1 + nc)*(-1 + z))/8 - 
      (Lb*(-1 + nc)*(1 + nc)*(16*nc^2 + 6*z - 3*nc^2*z - 18*z^2 - 
         15*nc^2*z^2 + 16*z^3 + 8*nc^2*z^3))/(48*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(364*nc^2 - 288*z + 1335*nc^2*z + 96*Pi^2*z - 
         30*nc^2*Pi^2*z + 108*z^2 - 549*nc^2*z^2 - 96*Pi^2*z^2 + 
         30*nc^2*Pi^2*z^2 + 464*z^3 + 352*nc^2*z^3))/(864*nc^2*z))*
     H[0, -1, 0, z] + ((-1 + nc)*(1 + nc)*(-14 + 5*nc^2)*Pi^2*(-1 + z)*
      H[0, 0, -1, z])/(144*nc^2) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-1 - nc^2 - z + 6*nc^2*z))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-7168*nc^2 + 2448*z + 1268*nc^2*z - 651*Pi^2*z + 
         207*nc^2*Pi^2*z + 2589*z^2 - 3709*nc^2*z^2 - 483*Pi^2*z^2 + 
         411*nc^2*Pi^2*z^2 - 1816*z^3 + 1578*nc^2*z^3))/(1728*nc^2*z) + 
      nf*((-5*Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(-96 + 206*z + 71*z^2 + 54*z^3))/(432*nc*z)) + 
      Lb*((11*Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-384*nc^2 + 45*z - 421*nc^2*z - 177*z^2 + 
           845*nc^2*z^2 - 248*z^3 + 184*nc^2*z^3))/(384*nc^2*z)))*
     H[0, 0, 0, z] + (-(Lb^2*(-1 + nc)*(1 + nc)*(-5 + 11*nc^2)*(1 + z))/
       (32*nc^2) - (Lb*(-1 + nc)*(1 + nc)*(64 - 64*nc^2 - 27*z + 31*nc^2*z - 
         165*z^2 + 115*nc^2*z^2 - 76*z^3 + 116*nc^2*z^3))/(192*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(784 - 288*nc^2 + 8490*z + 5818*nc^2*z - 
         294*Pi^2*z - 66*nc^2*Pi^2*z + 6243*z^2 + 535*nc^2*z^2 - 
         726*Pi^2*z^2 + 6*nc^2*Pi^2*z^2 - 2296*z^3 + 1816*nc^2*z^3))/
       (3456*nc^2*z) + nf*((-5*Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(-96 + 151*z + 133*z^2 + 60*z^3))/(864*nc*z)))*
     H[0, 0, 1, z] + (-(Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(1 + z))/
       (32*nc^2) - ((-1 + nc)*(1 + nc)*(-392 + 2592*nc^2 + 282*z - 
         11382*nc^2*z + 480*Pi^2*z + 168*nc^2*Pi^2*z - 399*z^2 - 
         2007*nc^2*z^2 + 480*Pi^2*z^2 + 168*nc^2*Pi^2*z^2 + 1368*z^3 - 
         3832*nc^2*z^3))/(3456*nc^2*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(24 - 40*nc^2 - 15*z - 9*nc^2*z - 36*z^2 + 
         57*nc^2*z^2 - 18*z^3 + 54*nc^2*z^3))/(96*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(16*nc) - 
        ((-1 + nc)*(1 + nc)*(-40 + 25*z - 5*z^2 + 28*z^3))/(288*nc*z)))*
     H[0, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-3 - 2*nc^2 + 4*nc^2*z + 2*z^2 + 6*nc^2*z^2))/
       (96*nc^2) - ((-1 + nc)*(1 + nc)*(32 - 240*nc^2 - 912*z - 1288*nc^2*z - 
         12*Pi^2*z + 60*nc^2*Pi^2*z - 1119*z^2 - 847*nc^2*z^2 - 12*Pi^2*z^2 + 
         60*nc^2*Pi^2*z^2 + 120*z^3 - 160*nc^2*z^3))/(3456*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(-24 + z + 19*z^2 + 12*z^3))/(864*nc*z)))*
     H[0, 1, 1, z] + (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(44 + 5*z + 44*z^2))/
       (288*nc*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-36 + 52*nc^2 - 9*z + 
         73*nc^2*z - 36*z^2 + 52*nc^2*z^2))/(192*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-800 + 3452*nc^2 - 2141*z - 5041*nc^2*z - 
         1232*z^2 + 1508*nc^2*z^2))/(3456*nc^2*z))*H[1, 0, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + z + 4*z^2))/(96*nc*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-20 + 4*nc^2 - 17*z - 11*nc^2*z - 
         20*z^2 + 4*nc^2*z^2))/(192*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(404 + 428*nc^2 + 2531*z + 1547*nc^2*z + 
         728*z^2 + 968*nc^2*z^2))/(3456*nc^2*z))*H[1, 0, 1, z] + 
    (-(Lb*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4 + z + 4*z^2))/(64*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(20 - z + 20*z^2))/(288*nc*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-308 + 996*nc^2 - 3461*z - 681*nc^2*z - 
         632*z^2 + 456*nc^2*z^2))/(3456*nc^2*z))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(108 + 196*nc^2 + 141*z + 
         217*nc^2*z + 216*z^2 + 304*nc^2*z^2))/(3456*nc^2*z))*H[1, 1, 1, z] + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z])/
     (36*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + z)*(-144 + 16*nc^2 + 522*z - 
       163*nc^2*z - 144*z^2 + 16*nc^2*z^2)*H[-1, -1, 0, 0, z])/(288*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(16 + 17*z + 16*z^2)*
      H[-1, -1, 0, 1, z])/(144*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(-48 + 8*nc^2 + 102*z - 23*nc^2*z - 48*z^2 + 
       8*nc^2*z^2)*H[-1, 0, -1, 0, z])/(144*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*(64 + 2*nc^2 - 67*z - 26*nc^2*z + 64*z^2 + 
       2*nc^2*z^2)*H[-1, 0, 0, 0, z])/(72*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(8 + z + 8*z^2)*
      H[-1, 0, 0, 1, z])/(32*nc^2*z) - ((-1 + nc)*(1 + nc)*(-2 + nc^2)*
      (1 + z)*(8 + 7*z + 8*z^2)*H[-1, 0, 1, 0, z])/(48*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(1 + z)*(2 + z + 2*z^2)*
      H[-1, 0, 1, 1, z])/(36*nc^2*z) + 
    (-(Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*(-1 + z))/(8*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-16 + 4*nc^2 + 6*z + 2*nc^2*z + 6*z^2 - 
         9*nc^2*z^2 - 8*z^3 + 4*nc^2*z^3))/(24*nc^2*z))*H[0, -1, -1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(4 + 7*nc^2)*(-1 + z))/(16*nc^2) + 
      ((-1 + nc)*(1 + nc)*(96 + 60*nc^2 - 39*nc^2*z - 126*z^2 - 27*nc^2*z^2 + 
         104*z^3 + 36*nc^2*z^3))/(144*nc^2*z))*H[0, -1, 0, 0, z] - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(8 - z + 12*z^2)*H[0, -1, 0, 1, z])/
     (24*nc^2*z) + (-(Lb*(-1 + nc)*(1 + nc)*(-1 - 2*nc^2 + z + 3*nc^2*z))/
       (4*nc^2) - ((-1 + nc)*(1 + nc)*(-44*nc^2 + 6*z + 9*nc^2*z + 72*z^2 - 
         21*nc^2*z^2 - 40*z^3 + 8*nc^2*z^3))/(72*nc^2*z))*H[0, 0, -1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z))/(9*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(-27 - 17*nc^2 - 19*z + 143*nc^2*z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-736*nc^2 - 105*z - 912*nc^2*z - 552*z^2 + 
         1001*nc^2*z^2 - 1143*z^3 + 1615*nc^2*z^3 - 606*z^4 + 438*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 0, 0, 0, z] + 
    ((5*Lb*(-1 + nc)*(1 + nc)*(-3 + 4*nc^2)*(1 + z))/(16*nc^2) + 
      (25*(-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(176 - 96*nc^2 + 111*z + 145*nc^2*z - 792*z^2 + 
         319*nc^2*z^2 - 408*z^3 + 324*nc^2*z^3))/(288*nc^2*z))*
     H[0, 0, 0, 1, z] + ((7*(-1 + nc)*(1 + nc)*nf*(1 + z))/(48*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(-15 + 33*nc^2 - 15*z + 37*nc^2*z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*(160 - 240*nc^2 - 29*z - 246*nc^2*z - 633*z^2 + 
         132*nc^2*z^2 - 810*z^3 + 446*nc^2*z^3 - 312*z^4 + 308*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 0, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + 3*nc^2)*(1 + z))/(32*nc^2) + 
      (7*(-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(8 - 27*z - 5*nc^2*z - 96*z^2 + 19*nc^2*z^2 - 
         32*z^3 + 36*nc^2*z^3))/(288*nc^2*z))*H[0, 0, 1, 1, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-3 + 11*nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(16*nc) + 
      ((-1 + nc)*(1 + nc)*(100 - 172*nc^2 - 137*z - 85*nc^2*z - 117*z^2 + 
         336*nc^2*z^2 - 272*z^3 + 541*nc^2*z^3 - 320*z^4 + 292*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(3 + nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(48*nc) + 
      ((-1 + nc)*(1 + nc)*(44 + 8*nc^2 + 18*z + 102*nc^2*z - 18*z^2 + 
         117*nc^2*z^2 - 116*z^3 + 88*nc^2*z^3))/(288*nc^2*z))*
     H[0, 1, 0, 1, z] + ((Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(48*nc) + 
      ((-1 + nc)*(1 + nc)*(36 - 32*nc^2 - 51*z + 4*nc^2*z - 54*z^2 + 
         75*nc^2*z^2 - 219*z^3 + 147*nc^2*z^3 - 216*z^4 + 108*nc^2*z^4))/
       (288*nc^2*z*(1 + z)))*H[0, 1, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(8 + 12*nc^2 + 6*z + 13*nc^2*z + 9*z^2 + 
         16*nc^2*z^2 + 4*nc^2*z^3))/(288*nc^2*z))*H[0, 1, 1, 1, z] - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4*nc^2 - 18*z + 7*nc^2*z + 4*nc^2*z^2)*
      H[1, 0, -1, 0, z])/(72*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-532 + 540*nc^2 - 571*z + 405*nc^2*z - 
       532*z^2 + 540*nc^2*z^2)*H[1, 0, 0, 0, z])/(576*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-118 + 30*nc^2 - 148*z - 15*nc^2*z - 
       118*z^2 + 30*nc^2*z^2)*H[1, 0, 0, 1, z])/(144*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-196 + 100*nc^2 - 199*z + 13*nc^2*z - 
       196*z^2 + 100*nc^2*z^2)*H[1, 0, 1, 0, z])/(288*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 0, 1, 1, z])/(96*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
      (-162 + 58*nc^2 - 63*z + 7*nc^2*z - 162*z^2 + 58*nc^2*z^2)*
      H[1, 1, 0, 0, z])/(144*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-128 + 16*nc^2 - 143*z + nc^2*z - 128*z^2 + 
       16*nc^2*z^2)*H[1, 1, 0, 1, z])/(288*nc^2*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-118 + 26*nc^2 - 85*z + 5*nc^2*z - 
       118*z^2 + 26*nc^2*z^2)*H[1, 1, 1, 0, z])/(144*nc^2*z) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 1, 1, 1, z])/(288*nc^2*z) + 
    (5*(-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 0, 0, 0, z])/(8*nc^2) + 
    (3*(-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 0, 1, 0, z])/(8*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 1, 0, 0, z])/(2*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + z)*H[-1, 0, 1, 1, 0, z])/(4*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*H[0, -1, -1, -1, 0, z])/(6*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-66 + 19*nc^2)*(-1 + z)*H[0, -1, -1, 0, 0, z])/
     (48*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*
      H[0, -1, -1, 0, 1, z])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-14 + 3*nc^2)*(-1 + z)*H[0, -1, 0, -1, 0, z])/
     (24*nc^2) + ((-1 + nc)*(1 + nc)*(11 + 3*nc^2)*(-1 + z)*
      H[0, -1, 0, 0, 0, z])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*H[0, -1, 0, 0, 1, z])/
     (16*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(-1 + z)*
      H[0, -1, 0, 1, 0, z])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-14 + 5*nc^2)*(-1 + z)*H[0, 0, -1, -1, 0, z])/
     (12*nc^2) + ((-1 + nc)*(1 + nc)*(-26 - 19*nc^2 + 34*z + 27*nc^2*z)*
      H[0, 0, -1, 0, 0, z])/(24*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-5 - 3*nc^2 + 5*z + 8*nc^2*z)*H[0, 0, 0, -1, 0, z])/
     (6*nc^2) - ((-1 + nc)*(1 + nc)*(-45 - 10*nc^2 - 17*z + 164*nc^2*z)*
      H[0, 0, 0, 0, 0, z])/(16*nc^2) - ((-1 + nc)*(1 + nc)*(-295 + 197*nc^2)*
      (1 + z)*H[0, 0, 0, 0, 1, z])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-163 + 191*nc^2 - 139*z + 251*nc^2*z)*
      H[0, 0, 0, 1, 0, z])/(96*nc^2) - ((-1 + nc)*(1 + nc)*(-13 + 27*nc^2)*
      (1 + z)*H[0, 0, 0, 1, 1, z])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-61 + 115*nc^2 - 13*z + 155*nc^2*z)*
      H[0, 0, 1, 0, 0, z])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-41 + 15*nc^2 - 57*z + 23*nc^2*z)*
      H[0, 0, 1, 0, 1, z])/(96*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-57 + 29*nc^2 - 17*z + 33*nc^2*z)*
      H[0, 0, 1, 1, 0, z])/(96*nc^2) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*
      H[0, 0, 1, 1, 1, z])/(32*nc^2) + ((-1 + nc)*(1 + nc)*(-2 + nc^2)*
      (1 + z)*H[0, 1, 0, -1, 0, z])/(12*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-31 + 25*nc^2)*(1 + z)*H[0, 1, 0, 0, 0, z])/
     (32*nc^2) + (23*(-1 + nc)*(1 + nc)*(1 + z)*H[0, 1, 0, 0, 1, z])/
     (24*nc^2) - ((-1 + nc)*(1 + nc)*(-33 + 7*nc^2)*(1 + z)*
      H[0, 1, 0, 1, 0, z])/(48*nc^2) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*
      H[0, 1, 0, 1, 1, z])/(16*nc^2) - ((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*
      (1 + z)*H[0, 1, 1, 0, 0, z])/(6*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-23 + nc^2)*(1 + z)*H[0, 1, 1, 0, 1, z])/(48*nc^2) - 
    ((-1 + nc)*(1 + nc)*(-8 + nc^2)*(1 + z)*H[0, 1, 1, 1, 0, z])/(12*nc^2) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 1, 1, 1, 1, z])/(48*nc^2) + 
    H[-1, 0, z]*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z)*(4 - 7*z + 4*z^2))/(48*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z)*(31*nc^2 - 78*z + 101*nc^2*z + 
         4*nc^2*z^2))/(144*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + z)*
        (130*nc^2 - 96*Pi^2 + 36*nc^2*Pi^2 - 454*z + 1289*nc^2*z + 
         96*Pi^2*z - 27*nc^2*Pi^2*z - 227*nc^2*z^2 - 96*Pi^2*z^2 + 
         36*nc^2*Pi^2*z^2 - 432*z*Zeta[3]))/(864*nc^2*z)) + 
    Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(-2 + 19*z + 4*z^2))/
       (96*nc^2*z) - ((-1 + nc)*(1 + nc)*(18 + 836*nc^2 - 24*nc^2*Pi^2 + 
         831*z - 1527*nc^2*z - 54*Pi^2*z + 60*nc^2*Pi^2*z - 669*z^2 + 
         537*nc^2*z^2 - 36*Pi^2*z^2 + 78*nc^2*Pi^2*z^2 - 180*z^3 + 
         154*nc^2*z^3 + 24*Pi^2*z^3 - 108*z*Zeta[3] + 540*nc^2*z*Zeta[3] - 
         108*z^2*Zeta[3] - 756*nc^2*z^2*Zeta[3]))/(3456*nc^2*z)) + 
    H[0, -1, z]*(-(Lb*(-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc)*Pi^2*(-1 + z))/
       (96*nc^2) + ((-1 + nc)*(1 + nc)*(-48*Pi^2 + 20*nc^2*Pi^2 + 10*Pi^2*z - 
         42*Pi^2*z^2 + 15*nc^2*Pi^2*z^2 - 8*Pi^2*z^3 + 4*nc^2*Pi^2*z^3 + 
         60*z*Zeta[3] - 18*nc^2*z*Zeta[3] - 60*z^2*Zeta[3] + 
         18*nc^2*z^2*Zeta[3]))/(288*nc^2*z)) + 
    H[-1, z]*(-(Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z)*(-48 + 20*nc^2 + 12*z + 
          nc^2*z - 48*z^2 + 20*nc^2*z^2))/(576*nc^2*z) - 
      ((-1 + nc)*(1 + nc)*(1 + z)*(1740*Pi^2 - 625*nc^2*Pi^2 - 570*Pi^2*z - 
         35*nc^2*Pi^2*z + 99*Pi^4*z + 1740*Pi^2*z^2 - 490*nc^2*Pi^2*z^2 - 
         720*Zeta[3] + 720*nc^2*Zeta[3] - 4410*z*Zeta[3] + 
         1575*nc^2*z*Zeta[3] - 720*z^2*Zeta[3] + 720*nc^2*z^2*Zeta[3]))/
       (12960*nc^2*z)) + H[1, z]*
     (-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (288*nc^2*z) - (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
        (28 - 36*nc^2 - 215*z + 213*nc^2*z - 8*z^2 + 72*nc^2*z^2))/
       (1152*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-120 - 1196*nc^2 + 
         180*Pi^2 + 36*nc^2*Pi^2 - 5967*z - 2495*nc^2*z + 315*Pi^2*z + 
         63*nc^2*Pi^2*z + 870*z^2 - 1718*nc^2*z^2 + 180*Pi^2*z^2 + 
         36*nc^2*Pi^2*z^2))/(3456*nc^2*z) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-2 + 19*z + z^2))/(144*nc*z) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(16 + 12*Pi^2 - 640*z - 33*Pi^2*z - 
           308*z^2 + 12*Pi^2*z^2))/(5184*nc*z)) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(8868 - 31436*nc^2 + 4380*Pi^2 + 
         5076*nc^2*Pi^2 - 75393*z + 23737*nc^2*z - 5277*Pi^2*z + 
         6759*nc^2*Pi^2*z + 54579*z^2 - 7091*nc^2*z^2 + 5352*Pi^2*z^2 + 
         6048*nc^2*Pi^2*z^2 + 17280*Zeta[3] + 1728*nc^2*Zeta[3] - 
         22248*z*Zeta[3] + 8856*nc^2*z*Zeta[3] + 17280*z^2*Zeta[3] + 
         1728*nc^2*z^2*Zeta[3]))/(62208*nc^2*z)) + 
    Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(-148 + 12*Pi^2 - 859*z - 
          6*Pi^2*z - 436*z^2 + 12*Pi^2*z^2))/(1728*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(21150 - 12310*nc^2 - 300*Pi^2 + 4380*nc^2*Pi^2 - 
         286830*z + 185850*nc^2*z + 30915*Pi^2*z - 8445*nc^2*Pi^2*z - 
         1323*Pi^4*z + 891*nc^2*Pi^4*z + 305460*z^2 - 328500*nc^2*z^2 + 
         3645*Pi^2*z^2 + 12165*nc^2*Pi^2*z^2 - 1683*Pi^4*z^2 + 
         279*nc^2*Pi^4*z^2 - 39780*z^3 + 154960*nc^2*z^3 - 6060*Pi^2*z^3 - 
         600*nc^2*Pi^2*z^3 - 12960*Zeta[3] - 17280*nc^2*Zeta[3] - 
         40500*z*Zeta[3] - 1620*nc^2*z*Zeta[3] + 43740*z^2*Zeta[3] + 
         14580*nc^2*z^2*Zeta[3] - 56160*z^3*Zeta[3]))/(103680*nc^2*z)) + 
    nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(864*nc*z) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-2 + 21*z + Pi^2*z - 21*z^2 + Pi^2*z^2 + 
         2*z^3))/(288*nc*z) - (Lb*(-1 + nc)*(1 + nc)*(320 - 24*Pi^2 + 24*z + 
         3*Pi^2*z - 276*z^2 + 129*Pi^2*z^2 - 68*z^3 + 12*Pi^2*z^3))/
       (5184*nc*z) + ((-1 + nc)*(1 + nc)*(-7120 - 1080*Pi^2 - 249600*z + 
         18030*Pi^2*z + 621*Pi^4*z + 156720*z^2 - 3030*Pi^2*z^2 + 
         621*Pi^4*z^2 + 100000*z^3 + 2340*Pi^2*z^3 + 69120*z*Zeta[3] + 
         30240*z^2*Zeta[3] + 12960*z^3*Zeta[3]))/(466560*nc*z)) + 
    H[0, 0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(-1 - nc^2 - z + 5*nc^2*z))/
       (96*nc^2) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(24*nc) - 
        ((-1 + nc)*(1 + nc)*(-144 - 257*z + 75*Pi^2*z - 1445*z^2 + 
           75*Pi^2*z^2 - 6*z^3))/(2592*nc*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(-32 + 65*z + 47*z^2 + 12*z^3))/(288*nc*z)) + 
      Lb^2*((-3*Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(16*nc^2) + 
        ((-1 + nc)*(1 + nc)*(-32*nc^2 + 27*z - 83*nc^2*z - 3*z^2 + 
           25*nc^2*z^2 - 20*z^3 + 20*nc^2*z^3))/(192*nc^2*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-32 + 33*z + 33*z^2 + 24*z^3))/
         (192*nc^2*z) - ((-1 + nc)*(1 + nc)*(288 - 4896*nc^2 - 111*z + 
           919*nc^2*z - 168*Pi^2*z + 72*nc^2*Pi^2*z + 1383*z^2 - 
           4775*nc^2*z^2 - 72*Pi^2*z^2 + 312*nc^2*Pi^2*z^2 - 584*z^3 + 
           384*nc^2*z^3))/(2304*nc^2*z)) - 
      ((-1 + nc)*(1 + nc)*(1728 + 12904*nc^2 + 96*nc^2*Pi^2 - 32172*z + 
         48750*nc^2*z + 1080*Pi^2*z + 1038*nc^2*Pi^2*z - 17637*z^2 + 
         102367*nc^2*z^2 - 2610*Pi^2*z^2 + 2136*nc^2*Pi^2*z^2 + 15024*z^3 + 
         79516*nc^2*z^3 - 5478*Pi^2*z^3 + 1986*nc^2*Pi^2*z^3 - 1239*z^4 + 
         12995*nc^2*z^4 - 2112*Pi^2*z^4 + 792*nc^2*Pi^2*z^4 + 
         3456*z*Zeta[3] + 1296*nc^2*z*Zeta[3] - 5184*z^2*Zeta[3] + 
         432*nc^2*z^2*Zeta[3] - 8640*z^3*Zeta[3] - 864*nc^2*z^3*Zeta[3]))/
       (10368*nc^2*z*(1 + z))) + H[0, 1, z]*
     ((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z))/(48*nc^2) + 
      (Lb*(-1 + nc)*(1 + nc)*(-112 + 96*nc^2 - 369*z - 1261*nc^2*z + 
         90*Pi^2*z + 18*nc^2*Pi^2*z - 1023*z^2 - 259*nc^2*z^2 + 90*Pi^2*z^2 + 
         18*nc^2*Pi^2*z^2 + 248*z^3 - 164*nc^2*z^3))/(1152*nc^2*z) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(8 - 12*nc^2 - 3*z - 2*nc^2*z - 12*z^2 + 
         19*nc^2*z^2 - 4*z^3 + 16*nc^2*z^3))/(96*nc^2*z) + 
      nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) + 
        (Lb*(-1 + nc)*(1 + nc)*(-16 + 13*z + 31*z^2 + 12*z^3))/(288*nc*z) - 
        ((-1 + nc)*(1 + nc)*(-72 + 673*z + 9*Pi^2*z - 173*z^2 + 9*Pi^2*z^2 + 
           114*z^3))/(2592*nc*z)) - ((-1 + nc)*(1 + nc)*
        (-2024 - 5400*nc^2 + 840*Pi^2 + 288*nc^2*Pi^2 - 34583*z - 
         7237*nc^2*z + 1722*Pi^2*z + 972*nc^2*Pi^2*z - 879*z^2 + 
         5971*nc^2*z^2 + 324*Pi^2*z^2 + 1602*nc^2*Pi^2*z^2 + 36033*z^3 + 
         14449*nc^2*z^3 - 102*Pi^2*z^3 + 942*nc^2*Pi^2*z^3 + 4353*z^4 + 
         6641*nc^2*z^4 + 240*Pi^2*z^4 + 24*nc^2*Pi^2*z^4 - 1512*z*Zeta[3] + 
         1080*nc^2*z*Zeta[3] - 3024*z^2*Zeta[3] + 2160*nc^2*z^2*Zeta[3] - 
         1512*z^3*Zeta[3] + 1080*nc^2*z^3*Zeta[3]))/(10368*nc^2*z*(1 + z))) + 
    H[0, z]*(Lb^3*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-16*nc^2 + 27*z - 71*nc^2*z + 15*z^2 - 
           47*nc^2*z^2 - 16*z^3 + 16*nc^2*z^3))/(1152*nc^2*z)) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-8 + 3*z + 15*z^2 + 8*z^3))/
         (96*nc^2*z) + ((-1 + nc)*(1 + nc)*(72 - 624*nc^2 - 63*z + 
           283*nc^2*z - 6*Pi^2*z + 18*nc^2*Pi^2*z - 117*z^2 - 347*nc^2*z^2 - 
           6*Pi^2*z^2 + 42*nc^2*Pi^2*z^2 - 64*z^3 + 224*nc^2*z^3))/
         (1152*nc^2*z)) - ((-1 + nc)*(1 + nc)*(86940 - 143500*nc^2 + 
         1440*Pi^2 + 25680*nc^2*Pi^2 - 1453110*z - 200990*nc^2*z + 
         193410*Pi^2*z - 18090*nc^2*Pi^2*z - 3519*Pi^4*z + 3627*nc^2*Pi^4*z - 
         442350*z^2 - 2451710*nc^2*z^2 + 339795*Pi^2*z^2 - 
         27285*nc^2*Pi^2*z^2 - 10710*Pi^4*z^2 + 9450*nc^2*Pi^4*z^2 + 
         834525*z^3 - 2880685*nc^2*z^3 + 102825*Pi^2*z^3 - 
         8475*nc^2*Pi^2*z^3 - 7191*Pi^4*z^3 + 5823*nc^2*Pi^4*z^3 - 
         263175*z^4 - 486465*nc^2*z^4 - 45000*Pi^2*z^4 - 
         24960*nc^2*Pi^2*z^4 - 77760*Zeta[3] - 25920*nc^2*Zeta[3] - 
         84240*z*Zeta[3] + 28080*nc^2*z*Zeta[3] + 103680*z^2*Zeta[3] + 
         101520*nc^2*z^2*Zeta[3] - 174960*z^3*Zeta[3] + 
         142560*nc^2*z^3*Zeta[3] - 207360*z^4*Zeta[3] + 
         95040*nc^2*z^4*Zeta[3]))/(311040*nc^2*z*(1 + z)) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(144*nc) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(-4 + 5*z + 8*z^2 + 2*z^3))/(144*nc*z) + 
        (Lb*(-1 + nc)*(1 + nc)*(-24 + 70*z + 15*Pi^2*z - 230*z^2 + 
           15*Pi^2*z^2 + 30*z^3))/(864*nc*z) + 
        ((-1 + nc)*(1 + nc)*(1920 - 144*Pi^2 - 2474*z + 237*Pi^2*z - 
           5138*z^2 + 615*Pi^2*z^2 - 2460*z^3 + 36*Pi^2*z^3 + 432*z*Zeta[3] + 
           432*z^2*Zeta[3]))/(15552*nc*z)) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-12 + 174*z + 51*z^2 + 32*z^3))/
         (288*nc^2*z) + ((-1 + nc)*(1 + nc)*(360 + 5288*nc^2 - 96*nc^2*Pi^2 - 
           4635*z + 7*nc^2*z - 270*Pi^2*z + 258*nc^2*Pi^2*z + 1413*z^2 + 
           5587*nc^2*z^2 - 450*Pi^2*z^2 + 330*nc^2*Pi^2*z^2 - 1380*z^3 - 
           3284*nc^2*z^3 - 504*Pi^2*z^3 + 168*nc^2*Pi^2*z^3 + 
           1080*z*Zeta[3] + 3240*nc^2*z*Zeta[3] - 2376*z^2*Zeta[3] - 
           3240*nc^2*z^2*Zeta[3]))/(6912*nc^2*z))) - 
    ((-1 + nc)*(1 + nc)*(-85185 - 2475595*nc^2 + 70560*Pi^2 + 
       61440*nc^2*Pi^2 - 4104*Pi^4 + 10728*nc^2*Pi^4 - 2822805*z - 
       3140815*nc^2*z + 620865*Pi^2*z - 161475*nc^2*Pi^2*z + 3024*Pi^4*z + 
       14643*nc^2*Pi^4*z + 792990*z^2 - 1757430*nc^2*z^2 + 164025*Pi^2*z^2 - 
       407085*nc^2*Pi^2*z^2 + 31239*Pi^4*z^2 + 7992*nc^2*Pi^4*z^2 + 
       2822805*z^3 + 3140815*nc^2*z^3 - 560895*Pi^2*z^3 - 
       161265*nc^2*Pi^2*z^3 + 9351*Pi^4*z^3 + 5517*nc^2*Pi^4*z^3 - 
       707805*z^4 + 4233025*nc^2*z^4 - 174615*Pi^2*z^4 + 
       22905*nc^2*Pi^2*z^4 - 11196*Pi^4*z^4 + 1440*nc^2*Pi^4*z^4 + 
       6480*Zeta[3] - 414720*nc^2*Zeta[3] + 916920*z*Zeta[3] - 
       3181140*nc^2*z*Zeta[3] - 90720*Pi^2*z*Zeta[3] + 
       77760*nc^2*Pi^2*z*Zeta[3] + 3724380*z^2*Zeta[3] - 
       4125060*nc^2*z^2*Zeta[3] - 103680*Pi^2*z^2*Zeta[3] + 
       84240*nc^2*Pi^2*z^2*Zeta[3] + 2308500*z^3*Zeta[3] - 
       2004480*nc^2*z^3*Zeta[3] - 12960*Pi^2*z^3*Zeta[3] + 
       6480*nc^2*Pi^2*z^3*Zeta[3] - 505440*z^4*Zeta[3] - 
       645840*nc^2*z^4*Zeta[3] + 923400*z*Zeta[5] + 97200*nc^2*z*Zeta[5] + 
       486000*z^2*Zeta[5] + 2663280*nc^2*z^2*Zeta[5] - 437400*z^3*Zeta[5] + 
       2566080*nc^2*z^3*Zeta[5]))/(933120*nc^2*z*(1 + z))
 
IIPTFF[q, qbar, 0] = 0
 
IIPTFF[q, qbar, 1] = 0
 
IIPTFF[q, qbar, 2] = -(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/
     (96*nc*z) - (Lb*(-1 + nc)*(1 + nc)*(2*nc - 12*z - 19*nc*z + Pi^2*z - 
       6*nc*z^2 + 12*z^3 + 19*nc*z^3 + Pi^2*z^3 + 4*nc*z^4))/
     (48*nc^2*z*(1 + z)) + ((-1 + nc)*(1 + nc)*Pi^2*(1 + z^2)*H[-1, z])/
     (48*nc^2*(1 + z)) + ((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/(16*nc) + 
      (Lb*(-1 + nc)*(1 + nc)*(-8*nc + 6*z + 3*nc*z + 6*z^2 + 15*nc*z^2 + 
         8*nc*z^3))/(48*nc^2*z) - ((-1 + nc)*(1 + nc)*(-24*nc + 171*z + 
         348*nc*z - 45*z^2 + 102*nc*z^2 + 64*nc*z^3))/(288*nc^2*z))*H[0, z] + 
    (((-1 + nc)*(1 + nc)*(1 + z))/(8*nc^2) - 
      (Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(4*nc^2*(1 + z)))*H[-1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-1 + 3*nc + 6*nc*z - z^2 + 3*nc*z^2))/
       (8*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(-32*nc + 48*z + 33*nc*z + 
         24*z^2 + 33*nc*z^2 + 24*nc*z^3))/(96*nc^2*z))*H[0, 0, z] - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(2*nc - 3*z - nc*z + 2*nc*z^2)*H[1, 0, z])/
     (24*nc^2*z) + ((-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, -1, 0, z])/
     (4*nc^2*(1 + z)) + (3*(-1 + nc)*(1 + nc)*(1 + z^2)*H[-1, 0, 0, z])/
     (8*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, -1, 0, z])/
     (4*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(-9 + 11*nc + 22*nc*z - 9*z^2 + 
       11*nc*z^2)*H[0, 0, 0, z])/(16*nc^2*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + z^2)*H[0, 1, 0, z])/(8*nc^2*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(148*nc - 12*nc*Pi^2 + 405*z + 859*nc*z + 9*Pi^2*z + 
       6*nc*Pi^2*z + 288*nc*z^2 - 18*Pi^2*z^2 - 405*z^3 - 859*nc*z^3 - 
       27*Pi^2*z^3 - 6*nc*Pi^2*z^3 - 436*nc*z^4 + 12*nc*Pi^2*z^4 + 
       162*z*Zeta[3] + 162*z^3*Zeta[3]))/(864*nc^2*z*(1 + z))
 
IIPTFF[q, qbar, 3] = 
   Lb^3*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*(36 - 212*nc^2 + 73*z + 
         107*nc^2*z - 8*Pi^2*z + 16*nc^2*Pi^2*z - 73*z^2 - 107*nc^2*z^2 - 
         8*Pi^2*z^2 + 16*nc^2*Pi^2*z^2 - 36*z^3 + 212*nc^2*z^3))/
       (2304*nc^2*z)) + ((Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(-1 + z)*
        (4 + 7*z + 4*z^2))/(192*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (1226*nc - 6922*nc^3 + 792*nc*Pi^2 + 408*nc^3*Pi^2 - 1620*z - 
         21727*nc*z - 14724*nc^2*z - 25633*nc^3*z - 648*Pi^2*z + 
         1764*nc*Pi^2*z - 720*nc^2*Pi^2*z + 552*nc^3*Pi^2*z + 5879*nc*z^2 - 
         14455*nc^3*z^2 + 792*nc*Pi^2*z^2 + 408*nc^3*Pi^2*z^2))/
       (10368*nc^3*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (20*nc - 12*z + 17*nc*z + 20*nc*z^2))/(288*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(50*nc - 48*z - 91*nc*z + 50*nc*z^2))/
         (864*nc^2*z)) + Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*
           (2*nc - 3*z - nc*z + 2*nc*z^2))/(48*nc^3*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(-40*nc + 156*nc^3 + 192*z + 233*nc*z - 
           280*nc^2*z - 283*nc^3*z - 4*nc*z^2 + 24*nc^3*z^2))/(384*nc^3*z)))*
     H[1, 0, z] + ((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 40*nc^2 + 7*z + 
         31*nc^2*z + 40*z^2 + 76*nc^2*z^2))/(1152*nc^2*z) + 
      ((-1 + nc)*(1 + nc)*(-1 + z)*(-406*nc - 2566*nc^3 - 456*nc*Pi^2 + 
         264*nc^3*Pi^2 - 3240*z - 7615*nc*z - 1800*nc^2*z - 4351*nc^3*z + 
         360*Pi^2*z + 174*nc*Pi^2*z + 138*nc^3*Pi^2*z - 145*nc*z^2 - 
         2953*nc^3*z^2 - 456*nc*Pi^2*z^2 + 264*nc^3*Pi^2*z^2))/
       (10368*nc^3*z) + nf*((Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (4 + 7*z + 4*z^2))/(288*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*
          (38*nc - 72*z - 79*nc*z + 38*nc*z^2))/(2592*nc^2*z)))*H[1, 1, z] - 
    ((-1 + nc)*(1 + nc)*(11 + 3*nc^2)*Pi^2*(1 + z^2)*H[-1, -1, -1, z])/
     (24*nc^3*(1 + z)) + ((Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
       (4*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(928*nc - 72*nc^3 - 774*z + 
         2560*nc*z - 1686*nc^2*z - 1008*nc^3*z + 309*Pi^2*z + 
         141*nc^2*Pi^2*z - 1692*z^2 + 3264*nc*z^2 - 300*nc^2*z^2 - 
         1656*nc^3*z^2 - 918*z^3 + 2560*nc*z^3 - 1830*nc^2*z^3 - 
         576*nc^3*z^3 + 309*Pi^2*z^3 + 141*nc^2*Pi^2*z^3 + 928*nc*z^4 + 
         144*nc^3*z^4))/(1728*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(12*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(7 + 4*z + 7*z^2))/(36*nc^2*(1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^3*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-16*nc + 4*nc^3 - 3*z - 4*nc*z - 19*nc^2*z + 
           nc^3*z - 6*z^2 + 24*nc*z^2 + 6*nc^2*z^2 - 6*nc^3*z^2 - 3*z^3 - 
           4*nc*z^3 - 19*nc^2*z^3 + nc^3*z^3 - 16*nc*z^4 + 4*nc^3*z^4))/
         (48*nc^3*z*(1 + z))))*H[-1, -1, 0, z] + 
    ((-1 + nc)*(1 + nc)*(-39 + 5*nc^2)*Pi^2*(1 + z^2)*H[-1, 0, -1, z])/
     (288*nc^3*(1 + z)) + ((-3*Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
       (16*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(928*nc + 556*nc^3 + 540*z + 
         244*nc*z + 1568*nc^2*z + 2638*nc^3*z + 831*Pi^2*z + 108*nc*Pi^2*z + 
         363*nc^2*Pi^2*z + 72*z^2 - 1368*nc*z^2 - 648*nc^2*z^2 + 
         3840*nc^3*z^2 + 216*nc*Pi^2*z^2 + 396*z^3 + 244*nc*z^3 + 
         1424*nc^2*z^3 + 1990*nc^3*z^3 + 831*Pi^2*z^3 + 108*nc*Pi^2*z^3 + 
         363*nc^2*Pi^2*z^3 + 928*nc*z^4 + 232*nc^3*z^4))/
       (1728*nc^3*z*(1 + z)) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (12*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(107 + 54*z + 107*z^2))/
         (432*nc^2*(1 + z))) + 
      Lb*((3*Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(32*nc + 20*nc^3 - 9*z + 44*nc*z - 83*nc^2*z - 
           13*nc^3*z + 36*z^2 + 24*nc*z^2 - 132*nc^2*z^2 - 66*nc^3*z^2 - 
           9*z^3 + 44*nc*z^3 - 83*nc^2*z^3 - 13*nc^3*z^3 + 32*nc*z^4 + 
           20*nc^3*z^4))/(96*nc^3*z*(1 + z))))*H[-1, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^3*(1 + z)) + 
      (Lb*(-1 + nc)*(1 + nc)*(-8*nc + 4*nc^3 + 21*z - 20*nc*z + 14*nc^2*z + 
         10*nc^3*z + 33*z^2 - 24*nc*z^2 + 15*nc^2*z^2 + 12*nc^3*z^2 + 
         21*z^3 - 20*nc*z^3 + 14*nc^2*z^3 + 10*nc^3*z^3 - 8*nc*z^4 + 
         4*nc^3*z^4))/(24*nc^3*z*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-464*nc + 232*nc^3 + 441*z - 524*nc*z + 
         77*nc^2*z + 262*nc^3*z - 27*Pi^2*z - 36*nc*Pi^2*z + 9*nc^2*Pi^2*z + 
         1170*z^2 - 120*nc*z^2 + 474*nc^2*z^2 + 60*nc^3*z^2 - 
         72*nc*Pi^2*z^2 + 441*z^3 - 524*nc*z^3 + 77*nc^2*z^3 + 262*nc^3*z^3 - 
         27*Pi^2*z^3 - 36*nc*Pi^2*z^3 + 9*nc^2*Pi^2*z^3 - 464*nc*z^4 + 
         232*nc^3*z^4))/(864*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(12*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(7 - 6*z + 7*z^2))/(216*nc^2*(1 + z))))*
     H[-1, 0, 1, z] - ((-1 + nc)*(1 + nc)*Pi^2*(41 + 8*nc + 3*nc^2 - 2*nc^3 + 
       43*z^2 - 8*nc*z^2 + 5*nc^2*z^2 + 2*nc^3*z^2)*H[0, -1, -1, z])/
     (288*nc^3*(1 + z)) + 
    ((Lb^2*(-1 + nc)*(1 + nc)*(1 - nc^2 - 2*nc^3 + 3*z^2 - 3*nc^2*z^2 + 
         2*nc^3*z^2))/(16*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(728*nc^3 + 369*z - 576*nc*z + 1385*nc^2*z + 
         3398*nc^3*z + 411*Pi^2*z + 192*nc*Pi^2*z + 327*nc^2*Pi^2*z - 
         60*nc^3*Pi^2*z + 342*z^2 - 360*nc*z^2 - 738*nc^2*z^2 + 
         1572*nc^3*z^2 + 261*z^3 + 1144*nc*z^3 + 341*nc^2*z^3 - 
         394*nc^3*z^3 + 471*Pi^2*z^3 - 192*nc*Pi^2*z^3 + 363*nc^2*Pi^2*z^3 + 
         60*nc^3*Pi^2*z^3 + 928*nc*z^4 + 704*nc^3*z^4))/
       (1728*nc^3*z*(1 + z)) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/
         (24*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(43 + 18*z + 25*z^2))/
         (216*nc^2*(1 + z))) + Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/
         (8*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(32*nc^3 + 33*z + 12*nc*z - 
           85*nc^2*z + 26*nc^3*z + 72*z^2 - 24*nc*z^2 - 72*nc^2*z^2 - 
           36*nc^3*z^2 + 21*z^3 - 4*nc*z^3 - 13*nc^2*z^3 - 14*nc^3*z^3 + 
           32*nc*z^4 + 16*nc^3*z^4))/(96*nc^3*z*(1 + z))))*H[0, -1, 0, z] + 
    ((-1 + nc)*(1 + nc)*Pi^2*(71 + 28*nc + 47*nc^2 - 10*nc^3 + 81*z^2 - 
       28*nc*z^2 + 51*nc^2*z^2 + 10*nc^3*z^2)*H[0, 0, -1, z])/
     (288*nc^3*(1 + z)) + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(1 - 4*nc - nc^2 - 4*nc^3 - 8*nc*z + 
          20*nc^3*z + 3*z^2 - 4*nc*z^2 - 3*nc^2*z^2 + 24*nc^3*z^2))/
       (32*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-7168*nc^3 - 2322*z + 
         2448*nc*z + 2914*nc^2*z - 5900*nc^3*z - 219*Pi^2*z - 651*nc*Pi^2*z - 
         348*nc^2*Pi^2*z + 207*nc^3*Pi^2*z + 801*z^2 + 5037*nc*z^2 + 
         4059*nc^2*z^2 - 2441*nc^3*z^2 - 1134*nc*Pi^2*z^2 + 
         618*nc^3*Pi^2*z^2 + 2646*z^3 + 773*nc*z^3 - 5024*nc^2*z^3 - 
         2131*nc^3*z^3 - 117*Pi^2*z^3 - 483*nc*Pi^2*z^3 - 492*nc^2*Pi^2*z^3 + 
         411*nc^3*Pi^2*z^3 - 1816*nc*z^4 + 1578*nc^3*z^4))/
       (1728*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-7 + 5*nc + 10*nc*z - 7*z^2 + 5*nc*z^2))/
         (48*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(-96*nc - 53*z + 110*nc*z + 
           18*z^2 + 277*nc*z^2 - 179*z^3 + 125*nc*z^3 + 54*nc*z^4))/
         (432*nc^2*z*(1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-9 + 11*nc + 22*nc*z - 9*z^2 + 
           11*nc*z^2))/(32*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*
          (-384*nc^3 - 174*z + 45*nc*z + 530*nc^2*z - 805*nc^3*z - 504*z^2 - 
           132*nc*z^2 + 648*nc^2*z^2 + 424*nc^3*z^2 - 222*z^3 - 425*nc*z^3 + 
           554*nc^2*z^3 + 1029*nc^3*z^3 - 248*nc*z^4 + 184*nc^3*z^4))/
         (384*nc^3*z*(1 + z))))*H[0, 0, 0, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(2 - 5*nc - 2*nc^2 + 11*nc^3 - 10*nc*z + 
          22*nc^3*z + 2*z^2 - 5*nc*z^2 - 2*nc^2*z^2 + 11*nc^3*z^2))/
       (32*nc^3*(1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(64*nc - 64*nc^3 - 18*z + 
         37*nc*z + 110*nc^2*z - 33*nc^3*z + 24*z^2 - 192*nc*z^2 + 
         168*nc^2*z^2 + 146*nc^3*z^2 + 78*z^3 - 241*nc*z^3 + 110*nc^2*z^3 + 
         231*nc^3*z^3 - 76*nc*z^4 + 116*nc^3*z^4))/(192*nc^3*z*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(784*nc - 288*nc^3 + 4032*z + 9274*nc*z + 
         5044*nc^2*z + 5530*nc^3*z + 144*Pi^2*z - 294*nc*Pi^2*z + 
         90*nc^2*Pi^2*z - 66*nc^3*Pi^2*z + 8514*z^2 + 14733*nc*z^2 + 
         6138*nc^2*z^2 + 6353*nc^3*z^2 - 1020*nc*Pi^2*z^2 - 
         60*nc^3*Pi^2*z^2 + 3906*z^3 + 3947*nc*z^3 + 454*nc^2*z^3 + 
         2351*nc^3*z^3 + 180*Pi^2*z^3 - 726*nc*Pi^2*z^3 + 162*nc^2*Pi^2*z^3 + 
         6*nc^3*Pi^2*z^3 - 2296*nc*z^4 + 1816*nc^3*z^4))/
       (3456*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-2 + 5*nc + 10*nc*z - 2*z^2 + 5*nc*z^2))/
         (48*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(-96*nc + 106*z + 55*nc*z + 
           180*z^2 + 284*nc*z^2 + 34*z^3 + 193*nc*z^3 + 60*nc*z^4))/
         (864*nc^2*z*(1 + z))))*H[0, 0, 1, z] + 
    (-(Lb^2*(-1 + nc)*(1 + nc)*(-3 + 5*nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*(392*nc - 2592*nc^3 - 2106*z + 110*nc*z + 
         4818*nc^2*z + 8790*nc^3*z + 216*Pi^2*z - 480*nc*Pi^2*z + 
         240*nc^2*Pi^2*z - 168*nc^3*Pi^2*z + 414*z^2 + 117*nc*z^2 + 
         4230*nc^2*z^2 + 13389*nc^3*z^2 - 960*nc*Pi^2*z^2 - 
         336*nc^3*Pi^2*z^2 + 2520*z^3 - 969*nc*z^3 - 3804*nc^2*z^3 + 
         5839*nc^3*z^3 + 216*Pi^2*z^3 - 480*nc*Pi^2*z^3 + 240*nc^2*Pi^2*z^3 - 
         168*nc^3*Pi^2*z^3 - 1368*nc*z^4 + 3832*nc^3*z^4))/
       (3456*nc^3*z*(1 + z)) + 
      nf*(-(Lb*(-1 + nc)*(1 + nc)*(-2 + 3*nc + 6*nc*z - 2*z^2 + 3*nc*z^2))/
         (48*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(-40*nc + 10*z - 15*nc*z + 
           12*z^2 + 20*nc*z^2 - 38*z^3 + 23*nc*z^3 + 28*nc*z^4))/
         (288*nc^2*z*(1 + z))) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(24*nc - 40*nc^3 - 24*z + 9*nc*z + 46*nc^2*z - 
           49*nc^3*z - 42*z^2 - 51*nc*z^2 + 42*nc^2*z^2 + 48*nc^3*z^2 - 
           18*z^3 - 54*nc*z^3 + 40*nc^2*z^3 + 111*nc^3*z^3 - 18*nc*z^4 + 
           54*nc^3*z^4))/(96*nc^3*z*(1 + z))))*H[0, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(-3 - 2*nc^2 + 4*nc^2*z + 2*z^2 + 6*nc^2*z^2))/
       (96*nc^2) + ((-1 + nc)*(1 + nc)*(-32*nc + 240*nc^3 + 396*z + 
         880*nc*z + 444*nc^2*z + 1528*nc^3*z - 120*Pi^2*z + 12*nc*Pi^2*z - 
         60*nc^3*Pi^2*z + 1080*z^2 + 2031*nc*z^2 + 600*nc^2*z^2 + 
         2135*nc^3*z^2 + 24*nc*Pi^2*z^2 - 120*nc^3*Pi^2*z^2 + 684*z^3 + 
         999*nc*z^3 + 156*nc^2*z^3 + 1007*nc^3*z^3 - 120*Pi^2*z^3 + 
         12*nc*Pi^2*z^3 - 60*nc^3*Pi^2*z^3 - 120*nc*z^4 + 160*nc^3*z^4))/
       (3456*nc^3*z*(1 + z)) + nf*(-(Lb*(-1 + nc)*(1 + nc)*(1 + z))/(48*nc) - 
        ((-1 + nc)*(1 + nc)*(-24*nc + 12*z + nc*z + 12*z^2 + 19*nc*z^2 + 
           12*nc*z^3))/(864*nc^2*z)))*H[0, 1, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(44*nc - 54*z + 5*nc*z + 44*nc*z^2))/
       (288*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-36*nc + 52*nc^3 + 
         12*z - 9*nc*z - 12*nc^2*z + 73*nc^3*z - 36*nc*z^2 + 52*nc^3*z^2))/
       (192*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-800*nc + 3452*nc^3 + 
         1620*z - 2141*nc*z - 5652*nc^2*z - 5041*nc^3*z - 1232*nc*z^2 + 
         1508*nc^3*z^2))/(3456*nc^3*z))*H[1, 0, 0, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4*nc - 4*z + nc*z + 4*nc*z^2))/
       (96*nc^2*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-20*nc + 4*nc^3 + 
         12*z - 17*nc*z - 12*nc^2*z - 11*nc^3*z - 20*nc*z^2 + 4*nc^3*z^2))/
       (192*nc^3*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(404*nc + 428*nc^3 + 
         1818*z + 2531*nc*z + 1278*nc^2*z + 1547*nc^3*z + 728*nc*z^2 + 
         968*nc^3*z^2))/(3456*nc^3*z))*H[1, 0, 1, z] + 
    (-(Lb*(-1 + nc)^2*(1 + nc)^2*(-1 + z)*(4*nc - 4*z + nc*z + 4*nc*z^2))/
       (64*nc^3*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(20*nc - 24*z - nc*z + 
         20*nc*z^2))/(288*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (-308*nc + 996*nc^3 - 270*z - 3461*nc*z - 2142*nc^2*z - 681*nc^3*z - 
         632*nc*z^2 + 456*nc^3*z^2))/(3456*nc^3*z))*H[1, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2))/
       (192*nc^2*z) - ((-1 + nc)*(1 + nc)*nf*(-1 + z)*(4 + 7*z + 4*z^2))/
       (864*nc*z) - ((-1 + nc)*(1 + nc)*(-1 + z)*(108 + 196*nc^2 + 141*z + 
         217*nc^2*z + 216*z^2 + 304*nc^2*z^2))/(3456*nc^2*z))*H[1, 1, 1, z] + 
    ((-3*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(9*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(32*nc - 27*z + 8*nc*z - 131*nc^2*z - 60*z^2 - 
         48*nc*z^2 + 102*nc^2*z^2 - 33*z^3 + 8*nc*z^3 - 119*nc^2*z^3 + 
         32*nc*z^4))/(288*nc^3*z*(1 + z)))*H[-1, -1, -1, 0, z] + 
    (-((Lb*(-1 + nc)*(1 + nc)*(1 + z^2))/(nc*(1 + z))) + 
      (5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(72*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-288*nc + 32*nc^3 - 525*z + 468*nc*z - 85*nc^2*z - 
         262*nc^3*z - 708*z^2 + 1512*nc*z^2 - 18*nc^2*z^2 - 588*nc^3*z^2 - 
         507*z^3 + 468*nc*z^3 - 49*nc^2*z^3 - 262*nc^3*z^3 - 288*nc*z^4 + 
         32*nc^3*z^4))/(576*nc^3*z*(1 + z)))*H[-1, -1, 0, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(13 + 3*nc^2)*(1 + z^2))/(8*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(12*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-32*nc + 16*nc^3 + 81*z - 98*nc*z + 57*nc^2*z + 
         49*nc^3*z + 108*z^2 - 132*nc*z^2 + 36*nc^2*z^2 + 66*nc^3*z^2 + 
         81*z^3 - 98*nc*z^3 + 57*nc^2*z^3 + 49*nc^3*z^3 - 32*nc*z^4 + 
         16*nc^3*z^4))/(144*nc^3*z*(1 + z)))*H[-1, -1, 0, 1, z] + 
    (-(Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(2*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-48*nc + 8*nc^3 - 78*z + 6*nc*z + 23*nc^2*z - 
         7*nc^3*z - 126*z^2 + 108*nc*z^2 + 66*nc^2*z^2 - 30*nc^3*z^2 - 
         75*z^3 + 6*nc*z^3 + 53*nc^2*z^3 - 7*nc^3*z^3 - 48*nc*z^4 + 
         8*nc^3*z^4))/(144*nc^3*z*(1 + z)))*H[-1, 0, -1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(-37 + 49*nc^2)*(1 + z^2))/(32*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(144*nc^2*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(512*nc + 16*nc^3 + 57*z + 488*nc*z - 407*nc^2*z - 
         176*nc^3*z + 708*z^2 - 48*nc*z^2 - 1434*nc^2*z^2 - 384*nc^3*z^2 + 
         57*z^3 + 488*nc*z^3 - 677*nc^2*z^3 - 176*nc^3*z^3 + 512*nc*z^4 + 
         16*nc^3*z^4))/(576*nc^3*z*(1 + z)))*H[-1, 0, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(5 + 11*nc^2)*(1 + z^2))/(16*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(9*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-144*nc + 72*nc^3 + 354*z - 306*nc*z + 
         230*nc^2*z + 153*nc^3*z + 564*z^2 - 324*nc*z^2 + 252*nc^2*z^2 + 
         162*nc^3*z^2 + 354*z^3 - 306*nc*z^3 + 230*nc^2*z^3 + 153*nc^3*z^3 - 
         144*nc*z^4 + 72*nc^3*z^4))/(288*nc^3*z*(1 + z)))*H[-1, 0, 0, 1, z] + 
    ((7*Lb*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(16*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(24*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-16*nc + 8*nc^3 + 28*z - 46*nc*z + 27*nc^2*z + 
         23*nc^3*z + 38*z^2 - 60*nc*z^2 + 50*nc^2*z^2 + 30*nc^3*z^2 + 
         28*z^3 - 46*nc*z^3 + 36*nc^2*z^3 + 23*nc^3*z^3 - 16*nc*z^4 + 
         8*nc^3*z^4))/(48*nc^3*z*(1 + z)))*H[-1, 0, 1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-16*nc + 8*nc^3 + 45*z - 40*nc*z + 25*nc^2*z + 
         20*nc^3*z + 72*z^2 - 48*nc*z^2 + 24*nc^2*z^2 + 24*nc^3*z^2 + 
         45*z^3 - 40*nc*z^3 + 25*nc^2*z^3 + 20*nc^3*z^3 - 16*nc*z^4 + 
         8*nc^3*z^4))/(144*nc^3*z*(1 + z)))*H[-1, 0, 1, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(-9 + 8*nc + 7*nc^2 - 2*nc^3 - 7*z^2 - 
         8*nc*z^2 + 9*nc^2*z^2 + 2*nc^3*z^2))/(16*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-96*nc + 24*nc^3 + 33*z - 60*nc*z - 49*nc^2*z + 
         36*nc^3*z + 42*z^2 + 72*nc*z^2 - 72*nc^2*z^2 - 42*nc^3*z^2 - 
         36*z^3 - 12*nc*z^3 - 49*nc^2*z^3 - 30*nc^3*z^3 - 48*nc*z^4 + 
         24*nc^3*z^4))/(144*nc^3*z*(1 + z)))*H[0, -1, -1, 0, z] + 
    ((5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(144*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(9 - 8*nc - 23*nc^2 - 14*nc^3 + 23*z^2 + 
         8*nc*z^2 - 41*nc^2*z^2 + 14*nc^3*z^2))/(32*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(384*nc + 240*nc^3 - 39*z + 384*nc*z - 809*nc^2*z + 
         84*nc^3*z + 558*z^2 - 504*nc*z^2 - 888*nc^2*z^2 - 264*nc^3*z^2 + 
         318*z^3 - 88*nc*z^3 + 70*nc^2*z^3 + 36*nc^3*z^3 + 416*nc*z^4 + 
         144*nc^3*z^4))/(576*nc^3*z*(1 + z)))*H[0, -1, 0, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2))/(2*nc^3*(1 + z)) + 
      (5*(-1 + nc)*(1 + nc)*nf*(1 + z^2))/(72*nc^2*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-192*nc + 96*nc^3 + 423*z - 168*nc*z + 
         209*nc^2*z + 84*nc^3*z + 426*z^2 - 264*nc*z^2 + 192*nc^2*z^2 + 
         132*nc^3*z^2 + 102*z^3 - 288*nc*z^3 + 104*nc^2*z^3 + 144*nc^3*z^3))/
       (288*nc^3*z*(1 + z)))*H[0, -1, 0, 1, z] + 
    (-((-1 + nc)*(1 + nc)*nf*(1 + z^2))/(36*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(6 - 4*nc - 7*nc^2 - 8*nc^3 + 4*nc^3*z + 
         16*z^2 + 4*nc*z^2 - 19*nc^2*z^2 + 12*nc^3*z^2))/(16*nc^3*(1 + z)) - 
      ((-1 + nc)*(1 + nc)*(-176*nc^3 - 168*z + 24*nc*z + 274*nc^2*z - 
         140*nc^3*z - 354*z^2 + 312*nc*z^2 + 138*nc^2*z^2 - 48*nc^3*z^2 - 
         177*z^3 + 128*nc*z^3 - 287*nc^2*z^3 - 52*nc^3*z^3 - 160*nc*z^4 + 
         32*nc^3*z^4))/(288*nc^3*z*(1 + z)))*H[0, 0, -1, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-47 + 16*nc + 32*nc*z - 47*z^2 + 16*nc*z^2))/
       (144*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(23 - 54*nc - 29*nc^2 - 
         34*nc^3 - 92*nc*z + 252*nc^3*z + 69*z^2 - 38*nc*z^2 - 79*nc^2*z^2 + 
         286*nc^3*z^2))/(64*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-1472*nc^3 - 552*z - 210*nc*z + 2042*nc^2*z - 
         1824*nc^3*z - 1548*z^2 - 1104*nc*z^2 + 2382*nc^2*z^2 + 
         2002*nc^3*z^2 - 213*z^3 - 2286*nc*z^3 + 1121*nc^2*z^3 + 
         3230*nc^3*z^3 - 1212*nc*z^4 + 876*nc^3*z^4))/(576*nc^3*z*(1 + z)))*
     H[0, 0, 0, 0, z] + 
    ((25*(-1 + nc)*(1 + nc)*nf*(-1 + nc + 2*nc*z - z^2 + nc*z^2))/
       (144*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(9 - 30*nc - 17*nc^2 + 
         40*nc^3 - 60*nc*z + 80*nc^3*z + 9*z^2 - 30*nc*z^2 - 17*nc^2*z^2 + 
         40*nc^3*z^2))/(32*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(352*nc - 192*nc^3 + 429*z + 574*nc*z + 
         913*nc^2*z + 98*nc^3*z + 1236*z^2 - 1362*nc*z^2 + 1188*nc^2*z^2 + 
         928*nc^3*z^2 + 1257*z^3 - 2400*nc*z^3 + 925*nc^2*z^3 + 
         1286*nc^3*z^3 - 816*nc*z^4 + 648*nc^3*z^4))/(576*nc^3*z*(1 + z)))*
     H[0, 0, 0, 1, z] + 
    ((7*(-1 + nc)*(1 + nc)*nf*(-1 + nc + 2*nc*z - z^2 + nc*z^2))/
       (48*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(7 - 15*nc - 7*nc^2 + 
         33*nc^3 - 30*nc*z + 70*nc^3*z + 9*z^2 - 15*nc*z^2 - 9*nc^2*z^2 + 
         37*nc^3*z^2))/(32*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(320*nc - 480*nc^3 - 336*z - 58*nc*z + 984*nc^2*z - 
         492*nc^3*z - 252*z^2 - 1266*nc*z^2 + 1032*nc^2*z^2 + 264*nc^3*z^2 + 
         363*z^3 - 1620*nc*z^3 + 693*nc^2*z^3 + 892*nc^3*z^3 - 624*nc*z^4 + 
         616*nc^3*z^4))/(576*nc^3*z*(1 + z)))*H[0, 0, 1, 0, z] + 
    ((Lb*(-1 + nc)*(1 + nc)*(1 + 3*nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(-2 + 7*nc + 14*nc*z - 2*z^2 + 7*nc*z^2))/
       (144*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(8*nc + 15*z - 19*nc*z + 
         31*nc^2*z - 5*nc^3*z + 48*z^2 - 123*nc*z^2 + 48*nc^2*z^2 + 
         14*nc^3*z^2 + 51*z^3 - 128*nc*z^3 + 43*nc^2*z^3 + 55*nc^3*z^3 - 
         32*nc*z^4 + 36*nc^3*z^4))/(288*nc^3*z*(1 + z)))*H[0, 0, 1, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-3 + nc + 2*nc*z - 3*z^2 + nc*z^2))/
       (16*nc^2*(1 + z)) + (Lb*(-1 + nc)*(1 + nc)*(2 - 3*nc - 2*nc^2 + 
         11*nc^3 - 6*nc*z + 22*nc^3*z + 2*z^2 - 3*nc*z^2 - 2*nc^2*z^2 + 
         11*nc^3*z^2))/(32*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(100*nc - 172*nc^3 - 60*z - 137*nc*z + 342*nc^2*z - 
         85*nc^3*z + 150*z^2 - 117*nc*z^2 + 330*nc^2*z^2 + 336*nc^3*z^2 + 
         318*z^3 - 272*nc*z^3 + 348*nc^2*z^3 + 541*nc^3*z^3 - 320*nc*z^4 + 
         292*nc^3*z^4))/(288*nc^3*z*(1 + z)))*H[0, 1, 0, 0, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-2 + nc + 2*nc*z - 2*z^2 + nc*z^2))/
       (48*nc^2*(1 + z)) - (Lb*(-1 + nc)*(1 + nc)*(-2 + 3*nc + 2*nc^2 + 
         nc^3 + 6*nc*z + 2*nc^3*z - 2*z^2 + 3*nc*z^2 + 2*nc^2*z^2 + 
         nc^3*z^2))/(32*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(88*nc + 16*nc^3 + 147*z + 124*nc*z + 177*nc^2*z + 
         220*nc^3*z + 468*z^2 + 228*nc^2*z^2 + 438*nc^3*z^2 + 447*z^3 - 
         268*nc*z^3 + 189*nc^2*z^3 + 410*nc^3*z^3 - 232*nc*z^4 + 
         176*nc^3*z^4))/(576*nc^3*z*(1 + z)))*H[0, 1, 0, 1, z] + 
    (((-1 + nc)*(1 + nc)*nf*(-4 + nc + 2*nc*z - 4*z^2 + nc*z^2))/
       (48*nc^2*(1 + z)) + (Lb*(-1 + nc)^2*(1 + nc)^2*(-2 + nc + 2*nc*z - 
         2*z^2 + nc*z^2))/(32*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(72*nc - 64*nc^3 + 9*z - 102*nc*z + 297*nc^2*z + 
         8*nc^3*z + 384*z^2 - 108*nc*z^2 + 288*nc^2*z^2 + 150*nc^3*z^2 + 
         465*z^3 - 438*nc*z^3 + 321*nc^2*z^3 + 294*nc^3*z^3 - 432*nc*z^4 + 
         216*nc^3*z^4))/(576*nc^3*z*(1 + z)))*H[0, 1, 1, 0, z] + 
    (-(Lb*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z))/(32*nc^2) + 
      ((-1 + nc)*(1 + nc)*nf*(1 + z))/(144*nc) + 
      ((-1 + nc)*(1 + nc)*(8 + 12*nc^2 + 6*z + 13*nc^2*z + 9*z^2 + 
         16*nc^2*z^2 + 4*nc^2*z^3))/(288*nc^2*z))*H[0, 1, 1, 1, z] - 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(4*nc^3 - 3*z - 18*nc*z - 21*nc^2*z + 
       7*nc^3*z + 4*nc^3*z^2)*H[1, 0, -1, 0, z])/(72*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-532*nc + 540*nc^3 + 612*z - 571*nc*z - 
       348*nc^2*z + 405*nc^3*z - 532*nc*z^2 + 540*nc^3*z^2)*H[1, 0, 0, 0, z])/
     (576*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-118*nc + 30*nc^3 + 129*z - 
       148*nc*z + 15*nc^2*z - 15*nc^3*z - 118*nc*z^2 + 30*nc^3*z^2)*
      H[1, 0, 0, 1, z])/(144*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-196*nc + 100*nc^3 + 186*z - 199*nc*z - 
       102*nc^2*z + 13*nc^3*z - 196*nc*z^2 + 100*nc^3*z^2)*H[1, 0, 1, 0, z])/
     (288*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + nc^2)*(-1 + z)*(4 + 7*z + 4*z^2)*
      H[1, 0, 1, 1, z])/(96*nc^2*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*
      (-162*nc + 58*nc^3 + 171*z - 63*nc*z + 21*nc^2*z + 7*nc^3*z - 
       162*nc*z^2 + 58*nc^3*z^2)*H[1, 1, 0, 0, z])/(144*nc^3*z) + 
    ((-1 + nc)*(1 + nc)*(-1 + z)*(-128*nc + 16*nc^3 + 114*z - 143*nc*z + 
       42*nc^2*z + nc^3*z - 128*nc*z^2 + 16*nc^3*z^2)*H[1, 1, 0, 1, z])/
     (288*nc^3*z) + ((-1 + nc)*(1 + nc)*(-1 + z)*(-118*nc + 26*nc^3 + 96*z - 
       85*nc*z + 24*nc^2*z + 5*nc^3*z - 118*nc*z^2 + 26*nc^3*z^2)*
      H[1, 1, 1, 0, z])/(144*nc^3*z) - ((-1 + nc)*(1 + nc)*(1 + nc^2)*
      (-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z])/(288*nc^2*z) + 
    (9*(-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2)*H[-1, -1, -1, 0, 0, z])/
     (8*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(11 + 3*nc^2)*(1 + z^2)*
      H[-1, -1, -1, 0, 1, z])/(4*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-5 + 11*nc^2)*(1 + z^2)*H[-1, -1, 0, -1, 0, z])/
     (16*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(13 + 4*nc^2)*(1 + z^2)*
      H[-1, -1, 0, 0, 0, z])/(24*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(31 + 7*nc^2)*(1 + z^2)*H[-1, -1, 0, 0, 1, z])/
     (24*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(79 + 3*nc^2)*(1 + z^2)*
      H[-1, -1, 0, 1, 0, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(3 + nc^2)*(1 + z^2)*H[-1, -1, 0, 1, 1, z])/
     (6*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + z^2)*
      H[-1, 0, -1, -1, 0, z])/(4*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-81 + 67*nc^2)*(1 + z^2)*H[-1, 0, -1, 0, 0, z])/
     (96*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(33 + 13*nc^2)*(1 + z^2)*
      H[-1, 0, -1, 0, 1, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(29 + 33*nc^2)*(1 + z^2)*H[-1, 0, 0, -1, 0, z])/
     (48*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(-40 - 15*nc + 64*nc^2 - 
       30*nc*z - 40*z^2 - 15*nc*z^2 + 64*nc^2*z^2)*H[-1, 0, 0, 0, 0, z])/
     (24*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(121 + 79*nc^2)*(1 + z^2)*
      H[-1, 0, 0, 0, 1, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(13 - 36*nc + 105*nc^2 - 72*nc*z + 13*z^2 - 
       36*nc*z^2 + 105*nc^2*z^2)*H[-1, 0, 0, 1, 0, z])/(96*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z^2)*H[-1, 0, 0, 1, 1, z])/
     (6*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(25 - 24*nc + 55*nc^2 - 48*nc*z + 
       25*z^2 - 24*nc*z^2 + 55*nc^2*z^2)*H[-1, 0, 1, 0, 0, z])/
     (48*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(39 + 19*nc^2)*(1 + z^2)*
      H[-1, 0, 1, 0, 1, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(8 - 3*nc + 6*nc^2 - 6*nc*z + 8*z^2 - 3*nc*z^2 + 
       6*nc^2*z^2)*H[-1, 0, 1, 1, 0, z])/(12*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-9 - 4*nc + 10*nc^2 - 9*z^2 + 4*nc*z^2 + 8*nc^2*z^2)*
      H[0, -1, -1, -1, 0, z])/(24*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-86 + 132*nc + 79*nc^2 - 38*nc^3 - 48*z^2 - 
       132*nc*z^2 + 107*nc^2*z^2 + 38*nc^3*z^2)*H[0, -1, -1, 0, 0, z])/
     (96*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(32 + 4*nc + 13*nc^2 - 2*nc^3 + 
       34*z^2 - 4*nc*z^2 + 13*nc^2*z^2 + 2*nc^3*z^2)*H[0, -1, -1, 0, 1, z])/
     (48*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-43 + 28*nc + 28*nc^2 - 
       6*nc^3 - 37*z^2 - 28*nc*z^2 + 36*nc^2*z^2 + 6*nc^3*z^2)*
      H[0, -1, 0, -1, 0, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(129 - 88*nc - 197*nc^2 - 24*nc^3 + 153*z^2 + 
       88*nc*z^2 - 265*nc^2*z^2 + 24*nc^3*z^2)*H[0, -1, 0, 0, 0, z])/
     (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(110 + 12*nc + 97*nc^2 - 
       6*nc^3 + 116*z^2 - 12*nc*z^2 + 97*nc^2*z^2 + 6*nc^3*z^2)*
      H[0, -1, 0, 0, 1, z])/(96*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(-4 + 4*nc - 39*nc^2 - 2*nc^3 - 2*z^2 - 4*nc*z^2 - 
       39*nc^2*z^2 + 2*nc^3*z^2)*H[0, -1, 0, 1, 0, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(5 + 3*nc^2)*(1 + z^2)*H[0, -1, 0, 1, 1, z])/
     (24*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(-4 + 14*nc + nc^2 - 5*nc^3 + 
       z^2 - 14*nc*z^2 + 3*nc^2*z^2 + 5*nc^3*z^2)*H[0, 0, -1, -1, 0, z])/
     (12*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(19 - 104*nc - 127*nc^2 - 
       76*nc^3 + 32*nc*z + 32*nc^3*z + 111*z^2 + 136*nc*z^2 - 279*nc^2*z^2 + 
       108*nc^3*z^2)*H[0, 0, -1, 0, 0, z])/(96*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(79 + 45*nc^2)*(1 + z^2)*H[0, 0, -1, 0, 1, z])/
     (48*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(18 - 20*nc - 19*nc^2 - 
       12*nc^3 + 20*nc^3*z + 40*z^2 + 20*nc*z^2 - 51*nc^2*z^2 + 32*nc^3*z^2)*
      H[0, 0, 0, -1, 0, z])/(24*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(36 - 90*nc - 57*nc^2 - 20*nc^3 - 124*nc*z + 
       308*nc^3*z + 108*z^2 - 34*nc*z^2 - 143*nc^2*z^2 + 328*nc^3*z^2)*
      H[0, 0, 0, 0, 0, z])/(32*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(-13 - 295*nc - 141*nc^2 + 197*nc^3 - 590*nc*z + 
       394*nc^3*z - 13*z^2 - 295*nc*z^2 - 141*nc^2*z^2 + 197*nc^3*z^2)*
      H[0, 0, 0, 0, 1, z])/(96*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(80 - 163*nc - 107*nc^2 + 191*nc^3 - 302*nc*z + 
       442*nc^3*z + 110*z^2 - 139*nc*z^2 - 143*nc^2*z^2 + 251*nc^3*z^2)*
      H[0, 0, 0, 1, 0, z])/(96*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(-13 - 8*nc + 27*nc^2 - 26*z + 54*nc^2*z - 13*z^2 - 
       8*nc*z^2 + 27*nc^2*z^2)*H[0, 0, 0, 1, 1, z])/(96*nc^2*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(34 - 61*nc - 44*nc^2 + 115*nc^3 - 74*nc*z + 
       270*nc^3*z + 54*z^2 - 13*nc*z^2 - 76*nc^2*z^2 + 155*nc^3*z^2)*
      H[0, 0, 1, 0, 0, z])/(96*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(-10 - 41*nc - 24*nc^2 + 15*nc^3 - 98*nc*z + 
       38*nc^3*z - 6*z^2 - 57*nc*z^2 - 24*nc^2*z^2 + 23*nc^3*z^2)*
      H[0, 0, 1, 0, 1, z])/(96*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(11 - 57*nc - 22*nc^2 + 29*nc^3 - 74*nc*z + 
       62*nc^3*z + 13*z^2 - 17*nc*z^2 - 34*nc^2*z^2 + 33*nc^3*z^2)*
      H[0, 0, 1, 1, 0, z])/(96*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 0, 1, 1, 1, z])/(32*nc^2) + 
    ((-1 + nc)*(1 + nc)*(-1 - 4*nc - 7*nc^2 + 2*nc^3 - 8*nc*z + 4*nc^3*z - 
       z^2 - 4*nc*z^2 - 7*nc^2*z^2 + 2*nc^3*z^2)*H[0, 1, 0, -1, 0, z])/
     (24*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(102 - 93*nc - 58*nc^2 + 
       75*nc^3 - 186*nc*z + 150*nc^3*z + 102*z^2 - 93*nc*z^2 - 58*nc^2*z^2 + 
       75*nc^3*z^2)*H[0, 1, 0, 0, 0, z])/(96*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(43 - 46*nc + 5*nc^2 - 92*nc*z + 43*z^2 - 46*nc*z^2 + 
       5*nc^2*z^2)*H[0, 1, 0, 0, 1, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(31 - 33*nc - 17*nc^2 + 7*nc^3 - 66*nc*z + 
       14*nc^3*z + 31*z^2 - 33*nc*z^2 - 17*nc^2*z^2 + 7*nc^3*z^2)*
      H[0, 1, 0, 1, 0, z])/(48*nc^3*(1 + z)) + 
    ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*H[0, 1, 0, 1, 1, z])/(16*nc^2) - 
    ((-1 + nc)*(1 + nc)*(57 - 32*nc + 7*nc^2 + 8*nc^3 - 64*nc*z + 16*nc^3*z + 
       57*z^2 - 32*nc*z^2 + 7*nc^2*z^2 + 8*nc^3*z^2)*H[0, 1, 1, 0, 0, z])/
     (48*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(19 - 23*nc + 7*nc^2 + nc^3 - 
       46*nc*z + 2*nc^3*z + 19*z^2 - 23*nc*z^2 + 7*nc^2*z^2 + nc^3*z^2)*
      H[0, 1, 1, 0, 1, z])/(48*nc^3*(1 + z)) - 
    ((-1 + nc)*(1 + nc)*(8 - 8*nc + 2*nc^2 + nc^3 - 16*nc*z + 2*nc^3*z + 
       8*z^2 - 8*nc*z^2 + 2*nc^2*z^2 + nc^3*z^2)*H[0, 1, 1, 1, 0, z])/
     (12*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + z)*
      H[0, 1, 1, 1, 1, z])/(48*nc^2) + 
    H[1, z]*(-(Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(-1 + z)*
         (4 + 7*z + 4*z^2))/(288*nc^2*z) - (Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
        (28*nc - 36*nc^3 - 144*z - 215*nc*z + 144*nc^2*z + 213*nc^3*z - 
         8*nc*z^2 + 72*nc^3*z^2))/(1152*nc^3*z) - 
      (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*(-120*nc - 1196*nc^3 + 180*nc*Pi^2 + 
         36*nc^3*Pi^2 - 2430*z - 5967*nc*z - 2610*nc^2*z - 2495*nc^3*z - 
         108*Pi^2*z + 315*nc*Pi^2*z - 36*nc^2*Pi^2*z + 63*nc^3*Pi^2*z + 
         870*nc*z^2 - 1718*nc^3*z^2 + 180*nc*Pi^2*z^2 + 36*nc^3*Pi^2*z^2))/
       (3456*nc^3*z) + nf*(-(Lb^2*(-1 + nc)*(1 + nc)*(-1 + z)*
           (4 + 7*z + 4*z^2))/(288*nc*z) - (Lb*(-1 + nc)*(1 + nc)*(-1 + z)*
          (-2*nc + 12*z + 19*nc*z + nc*z^2))/(144*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-1 + z)*(16*nc + 12*nc*Pi^2 - 444*z - 640*nc*z - 
           36*Pi^2*z - 33*nc*Pi^2*z - 308*nc*z^2 + 12*nc*Pi^2*z^2))/
         (5184*nc^2*z)) + ((-1 + nc)*(1 + nc)*(-1 + z)*
        (8868*nc - 31436*nc^3 + 4380*nc*Pi^2 + 5076*nc^3*Pi^2 - 124092*z - 
         75393*nc*z - 70884*nc^2*z + 23737*nc^3*z + 2322*Pi^2*z - 
         5277*nc*Pi^2*z - 3294*nc^2*Pi^2*z + 6759*nc^3*Pi^2*z + 
         54579*nc*z^2 - 7091*nc^3*z^2 + 5352*nc*Pi^2*z^2 + 
         6048*nc^3*Pi^2*z^2 + 17280*nc*Zeta[3] + 1728*nc^3*Zeta[3] - 
         22032*z*Zeta[3] - 22248*nc*z*Zeta[3] - 19440*nc^2*z*Zeta[3] + 
         8856*nc^3*z*Zeta[3] + 17280*nc*z^2*Zeta[3] + 1728*nc^3*z^2*Zeta[3]))/
       (62208*nc^3*z)) + H[-1, 0, z]*
     (nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z^2))/(24*nc^2*(1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(13 + 6*z + 13*z^2))/(72*nc^2*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-14 + 15*Pi^2 + 84*z - 14*z^2 + 15*Pi^2*z^2))/
         (648*nc^2*(1 + z))) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z^2))/(8*nc^3*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(4*nc^3 + 6*z - 17*nc^2*z + nc^3*z + 12*z^2 - 
           12*nc^2*z^2 - 6*nc^3*z^2 + 6*z^3 - 17*nc^2*z^3 + nc^3*z^3 + 
           4*nc^3*z^4))/(48*nc^3*z*(1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(16*nc^3) - 
        ((-1 + nc)*(1 + nc)*(31*nc^3 + 27*z - 78*nc*z + 113*nc^2*z + 
           163*nc^3*z + 18*Pi^2*z + 15*nc^2*Pi^2*z + 54*z^2 - 156*nc*z^2 - 
           42*nc^2*z^2 + 237*nc^3*z^2 + 27*z^3 - 78*nc*z^3 + 113*nc^2*z^3 + 
           109*nc^3*z^3 + 18*Pi^2*z^3 + 15*nc^2*Pi^2*z^3 + 4*nc^3*z^4))/
         (144*nc^3*z*(1 + z))) + ((-1 + nc)*(1 + nc)*(-108 - 216*nc^2 + 
         780*nc^3 - 576*nc*Pi^2 + 216*nc^3*Pi^2 - 2430*z - 2724*nc*z - 
         808*nc^2*z + 9294*nc^3*z + 1233*Pi^2*z - 576*nc*Pi^2*z + 
         876*nc^2*Pi^2*z + 270*nc^3*Pi^2*z - 4266*z^2 - 5448*nc*z^2 + 
         5712*nc^2*z^2 + 14886*nc^3*z^2 + 2106*Pi^2*z^2 + 720*nc^2*Pi^2*z^2 + 
         108*nc^3*Pi^2*z^2 - 2322*z^3 - 2724*nc*z^3 - 592*nc^2*z^3 + 
         5010*nc^3*z^3 + 1224*Pi^2*z^3 - 576*nc*Pi^2*z^3 + 
         678*nc^2*Pi^2*z^3 + 270*nc^3*Pi^2*z^3 - 54*z^4 - 108*nc^2*z^4 - 
         1362*nc^3*z^4 - 576*nc*Pi^2*z^4 + 216*nc^3*Pi^2*z^4 + 
         9504*z*Zeta[3] - 2592*nc*z*Zeta[3] - 4752*nc^2*z*Zeta[3] - 
         5184*nc*z^2*Zeta[3] + 9504*z^3*Zeta[3] - 2592*nc*z^3*Zeta[3] - 
         4752*nc^2*z^3*Zeta[3]))/(5184*nc^3*z*(1 + z))) + 
    H[-1, -1, z]*((Lb*(-1 + nc)*(1 + nc)*(29 + 3*nc^2)*Pi^2*(1 + z^2))/
       (96*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*nf*Pi^2*(1 + z^2))/
       (216*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*(-96*nc*Pi^2 + 64*nc^3*Pi^2 + 
         297*Pi^2*z - 384*nc*Pi^2*z + 97*nc^2*Pi^2*z + 196*nc^3*Pi^2*z + 
         372*Pi^2*z^2 - 576*nc*Pi^2*z^2 + 246*nc^2*Pi^2*z^2 + 
         264*nc^3*Pi^2*z^2 + 291*Pi^2*z^3 - 384*nc*Pi^2*z^3 + 
         109*nc^2*Pi^2*z^3 + 196*nc^3*Pi^2*z^3 - 96*nc*Pi^2*z^4 + 
         64*nc^3*Pi^2*z^4 + 6588*z*Zeta[3] + 1116*nc^2*z*Zeta[3] + 
         6588*z^3*Zeta[3] + 1116*nc^2*z^3*Zeta[3]))/(3456*nc^3*z*(1 + z))) + 
    H[0, 0, z]*((Lb^3*(-1 + nc)*(1 + nc)*(-1 - nc^2 - z + 5*nc^2*z))/
       (96*nc^2) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(-1 + 2*nc + 4*nc*z - z^2 + 
           2*nc*z^2))/(48*nc^2*(1 + z)) + ((-1 + nc)*(1 + nc)*
          (144*nc + 95*z + 401*nc*z + 24*Pi^2*z - 75*nc*Pi^2*z + 1134*z^2 + 
           1702*nc*z^2 - 150*nc*Pi^2*z^2 + 815*z^3 + 1451*nc*z^3 + 
           24*Pi^2*z^3 - 75*nc*Pi^2*z^3 + 6*nc*z^4))/(2592*nc^2*z*(1 + z)) + 
        (Lb*(-1 + nc)*(1 + nc)*(-32*nc + 10*z + 33*nc*z + 36*z^2 + 
           112*nc*z^2 - 14*z^3 + 59*nc*z^3 + 12*nc*z^4))/
         (288*nc^2*z*(1 + z))) + 
      Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-1 + 3*nc + 6*nc*z - z^2 + 
            3*nc*z^2))/(16*nc^3*(1 + z)) + ((-1 + nc)*(1 + nc)*
          (-32*nc^3 - 12*z + 27*nc*z + 34*nc^2*z - 115*nc^3*z - 36*z^2 + 
           24*nc*z^2 + 36*nc^2*z^2 - 58*nc^3*z^2 - 24*z^3 - 23*nc*z^3 + 
           46*nc^2*z^3 + 45*nc^3*z^3 - 20*nc*z^4 + 20*nc^3*z^4))/
         (192*nc^3*z*(1 + z))) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-32*nc + 48*z + 33*nc*z + 24*z^2 + 
            33*nc*z^2 + 24*nc*z^3))/(192*nc^3*z) - 
        ((-1 + nc)*(1 + nc)*(288*nc - 4896*nc^3 - 1674*z + 177*nc*z + 
           2570*nc^2*z - 3977*nc^3*z + 72*Pi^2*z - 168*nc*Pi^2*z - 
           204*nc^2*Pi^2*z + 72*nc^3*Pi^2*z - 180*z^2 + 1272*nc*z^2 + 
           3348*nc^2*z^2 - 3856*nc^3*z^2 - 240*nc*Pi^2*z^2 + 
           384*nc^3*Pi^2*z^2 + 1494*z^3 + 799*nc*z^3 - 1366*nc^2*z^3 - 
           4391*nc^3*z^3 + 192*Pi^2*z^3 - 72*nc*Pi^2*z^3 - 
           348*nc^2*Pi^2*z^3 + 312*nc^3*Pi^2*z^3 - 584*nc*z^4 + 
           384*nc^3*z^4))/(2304*nc^3*z*(1 + z))) - 
      ((-1 + nc)*(1 + nc)*(1728*nc + 12904*nc^3 + 96*nc^3*Pi^2 + 7101*z - 
         32172*nc*z - 32347*nc^2*z + 48750*nc^3*z + 2205*Pi^2*z + 
         1080*nc*Pi^2*z + 1293*nc^2*Pi^2*z + 1038*nc^3*Pi^2*z + 11718*z^2 - 
         17637*nc*z^2 - 16578*nc^2*z^2 + 102367*nc^3*z^2 + 5076*Pi^2*z^2 - 
         2610*nc*Pi^2*z^2 + 2736*nc^2*Pi^2*z^2 + 2136*nc^3*Pi^2*z^2 + 
         5481*z^3 + 15024*nc*z^3 + 10061*nc^2*z^3 + 79516*nc^3*z^3 + 
         3708*Pi^2*z^3 - 5478*nc*Pi^2*z^3 + 690*nc^2*Pi^2*z^3 + 
         1986*nc^3*Pi^2*z^3 - 108*z^4 - 1239*nc*z^4 - 216*nc^2*z^4 + 
         12995*nc^3*z^4 - 2112*nc*Pi^2*z^4 + 792*nc^3*Pi^2*z^4 + 
         8640*z*Zeta[3] + 3456*nc*z*Zeta[3] + 2160*nc^2*z*Zeta[3] + 
         1296*nc^3*z*Zeta[3] - 5184*nc*z^2*Zeta[3] + 432*nc^3*z^2*Zeta[3] + 
         7560*z^3*Zeta[3] - 8640*nc*z^3*Zeta[3] + 6264*nc^2*z^3*Zeta[3] - 
         864*nc^3*z^3*Zeta[3]))/(10368*nc^3*z*(1 + z))) + 
    Lb^2*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(2*nc - 12*z - 19*nc*z + Pi^2*z - 
          6*nc*z^2 + 12*z^3 + 19*nc*z^3 + Pi^2*z^3 + 4*nc*z^4))/
       (96*nc^3*z*(1 + z)) - ((-1 + nc)*(1 + nc)*(18*nc + 836*nc^3 - 
         24*nc^3*Pi^2 + 864*z + 849*nc*z - 1656*nc^2*z - 691*nc^3*z - 
         72*Pi^2*z - 54*nc*Pi^2*z + 138*nc^2*Pi^2*z + 36*nc^3*Pi^2*z + 
         162*nc*z^2 - 990*nc^3*z^2 - 144*Pi^2*z^2 - 90*nc*Pi^2*z^2 + 
         144*nc^2*Pi^2*z^2 + 138*nc^3*Pi^2*z^2 - 864*z^3 - 849*nc*z^3 + 
         1656*nc^2*z^3 + 691*nc^3*z^3 - 72*Pi^2*z^3 - 12*nc*Pi^2*z^3 + 
         138*nc^2*Pi^2*z^3 + 78*nc^3*Pi^2*z^3 - 180*nc*z^4 + 154*nc^3*z^4 + 
         24*nc*Pi^2*z^4 - 432*z*Zeta[3] - 108*nc*z*Zeta[3] + 
         432*nc^2*z*Zeta[3] + 540*nc^3*z*Zeta[3] - 216*nc*z^2*Zeta[3] - 
         216*nc^3*z^2*Zeta[3] - 1080*z^3*Zeta[3] - 108*nc*z^3*Zeta[3] + 
         1080*nc^2*z^3*Zeta[3] - 756*nc^3*z^3*Zeta[3]))/
       (3456*nc^3*z*(1 + z))) + H[0, -1, z]*
     (-((-1 + nc)*(1 + nc)*nf*Pi^2*(1 + z^2))/(108*nc^2*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*Pi^2*(7 + 8*nc + 23*nc^2 - 2*nc^3 + 9*z^2 - 
         8*nc*z^2 + 25*nc^2*z^2 + 2*nc^3*z^2))/(192*nc^3*(1 + z)) + 
      ((-1 + nc)*(1 + nc)*(-288*nc*Pi^2 + 120*nc^3*Pi^2 + 456*Pi^2*z - 
         228*nc*Pi^2*z + 160*nc^2*Pi^2*z + 120*nc^3*Pi^2*z + 468*Pi^2*z^2 - 
         192*nc*Pi^2*z^2 + 120*nc^2*Pi^2*z^2 + 90*nc^3*Pi^2*z^2 + 
         66*Pi^2*z^3 - 300*nc*Pi^2*z^3 + 55*nc^2*Pi^2*z^3 + 
         114*nc^3*Pi^2*z^3 - 48*nc*Pi^2*z^4 + 24*nc^3*Pi^2*z^4 + 
         1692*z*Zeta[3] + 360*nc*z*Zeta[3] - 198*nc^2*z*Zeta[3] - 
         108*nc^3*z*Zeta[3] + 1800*z^3*Zeta[3] - 360*nc*z^3*Zeta[3] - 
         126*nc^2*z^3*Zeta[3] + 108*nc^3*z^3*Zeta[3]))/
       (1728*nc^3*z*(1 + z))) + H[0, 1, z]*
     ((Lb^3*(-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + z))/(48*nc^2) + 
      (Lb^2*(-1 + nc)*(1 + nc)*(8*nc - 12*nc^3 - 6*z - 3*nc*z + 6*nc^2*z - 
         2*nc^3*z - 6*z^2 - 12*nc*z^2 + 6*nc^2*z^2 + 19*nc^3*z^2 - 4*nc*z^3 + 
         16*nc^3*z^3))/(96*nc^3*z) - (Lb*(-1 + nc)*(1 + nc)*
        (112*nc - 96*nc^3 + 54*z + 481*nc*z + 786*nc^2*z + 1165*nc^3*z + 
         36*Pi^2*z - 90*nc*Pi^2*z + 12*nc^2*Pi^2*z - 18*nc^3*Pi^2*z + 
         828*z^2 + 1392*nc*z^2 + 852*nc^2*z^2 + 1520*nc^3*z^2 - 
         180*nc*Pi^2*z^2 - 36*nc^3*Pi^2*z^2 + 774*z^3 + 775*nc*z^3 + 
         66*nc^2*z^3 + 423*nc^3*z^3 + 36*Pi^2*z^3 - 90*nc*Pi^2*z^3 + 
         12*nc^2*Pi^2*z^3 - 18*nc^3*Pi^2*z^3 - 248*nc*z^4 + 164*nc^3*z^4))/
       (1152*nc^3*z*(1 + z)) + nf*((Lb^2*(-1 + nc)*(1 + nc)*(1 + z))/
         (48*nc) + (Lb*(-1 + nc)*(1 + nc)*(-16*nc + 12*z + 13*nc*z + 12*z^2 + 
           31*nc*z^2 + 12*nc*z^3))/(288*nc^2*z) - 
        ((-1 + nc)*(1 + nc)*(-72*nc + 390*z + 601*nc*z + 18*Pi^2*z + 
           9*nc*Pi^2*z + 132*z^2 + 500*nc*z^2 + 18*nc*Pi^2*z^2 - 258*z^3 - 
           59*nc*z^3 + 18*Pi^2*z^3 + 9*nc*Pi^2*z^3 + 114*nc*z^4))/
         (2592*nc^2*z*(1 + z))) - ((-1 + nc)*(1 + nc)*(-2024*nc - 5400*nc^3 + 
         840*nc*Pi^2 + 288*nc^3*Pi^2 - 20790*z - 34583*nc*z - 15258*nc^2*z - 
         7237*nc^3*z - 207*Pi^2*z + 1722*nc*Pi^2*z - 603*nc^2*Pi^2*z + 
         972*nc^3*Pi^2*z - 16632*z^2 - 879*nc*z^2 - 9564*nc^2*z^2 + 
         5971*nc^3*z^2 - 108*Pi^2*z^2 + 324*nc*Pi^2*z^2 - 252*nc^2*Pi^2*z^2 + 
         1602*nc^3*Pi^2*z^2 + 4158*z^3 + 36033*nc*z^3 + 5694*nc^2*z^3 + 
         14449*nc^3*z^3 + 261*Pi^2*z^3 - 102*nc*Pi^2*z^3 - 
         279*nc^2*Pi^2*z^3 + 942*nc^3*Pi^2*z^3 + 4353*nc*z^4 + 
         6641*nc^3*z^4 + 240*nc*Pi^2*z^4 + 24*nc^3*Pi^2*z^4 - 
         3672*z*Zeta[3] - 1512*nc*z*Zeta[3] - 3240*nc^2*z*Zeta[3] + 
         1080*nc^3*z*Zeta[3] - 3024*nc*z^2*Zeta[3] + 2160*nc^3*z^2*Zeta[3] - 
         3672*z^3*Zeta[3] - 1512*nc*z^3*Zeta[3] - 3240*nc^2*z^3*Zeta[3] + 
         1080*nc^3*z^3*Zeta[3]))/(10368*nc^3*z*(1 + z))) + 
    Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(148*nc - 12*nc*Pi^2 + 405*z + 
          859*nc*z + 9*Pi^2*z + 6*nc*Pi^2*z + 288*nc*z^2 - 18*Pi^2*z^2 - 
          405*z^3 - 859*nc*z^3 - 27*Pi^2*z^3 - 6*nc*Pi^2*z^3 - 436*nc*z^4 + 
          12*nc*Pi^2*z^4 + 162*z*Zeta[3] + 162*z^3*Zeta[3]))/
       (1728*nc^3*z*(1 + z)) + ((-1 + nc)*(1 + nc)*(21150*nc - 12310*nc^3 - 
         300*nc*Pi^2 + 4380*nc^3*Pi^2 + 46980*z - 265680*nc*z - 
         202140*nc^2*z + 173540*nc^3*z + 8910*Pi^2*z + 30615*nc*Pi^2*z - 
         8130*nc^2*Pi^2*z - 4065*nc^3*Pi^2*z - 711*Pi^4*z - 1323*nc*Pi^4*z + 
         1026*nc^2*Pi^4*z + 891*nc^3*Pi^4*z + 18630*nc*z^2 - 
         142650*nc^3*z^2 + 9180*Pi^2*z^2 + 34560*nc*Pi^2*z^2 + 
         15300*nc^2*Pi^2*z^2 + 3720*nc^3*Pi^2*z^2 - 3006*nc*Pi^4*z^2 + 
         1170*nc^3*Pi^4*z^2 - 46980*z^3 + 265680*nc*z^3 + 202140*nc^2*z^3 - 
         173540*nc^3*z^3 + 270*Pi^2*z^3 - 2415*nc*Pi^2*z^3 + 
         7350*nc^2*Pi^2*z^3 + 11565*nc^3*Pi^2*z^3 - 1017*Pi^4*z^3 - 
         1683*nc*Pi^4*z^3 + 1422*nc^2*Pi^4*z^3 + 279*nc^3*Pi^4*z^3 - 
         39780*nc*z^4 + 154960*nc^3*z^4 - 6060*nc*Pi^2*z^4 - 
         600*nc^3*Pi^2*z^4 - 12960*nc*Zeta[3] - 17280*nc^3*Zeta[3] + 
         27540*z*Zeta[3] - 53460*nc*z*Zeta[3] + 53460*nc^2*z*Zeta[3] - 
         18900*nc^3*z*Zeta[3] + 103680*z^2*Zeta[3] + 3240*nc*z^2*Zeta[3] + 
         51840*nc^2*z^2*Zeta[3] + 12960*nc^3*z^2*Zeta[3] + 
         105300*z^3*Zeta[3] - 12420*nc*z^3*Zeta[3] - 30780*nc^2*z^3*Zeta[3] + 
         14580*nc^3*z^3*Zeta[3] - 56160*nc*z^4*Zeta[3]))/
       (103680*nc^3*z*(1 + z))) + 
    nf*((Lb^3*(-1 + nc)*(1 + nc)*(-1 + z)*(4 + 7*z + 4*z^2))/(864*nc*z) - 
      (Lb^2*(-1 + nc)*(1 + nc)*(-2*nc + 12*z + 19*nc*z - Pi^2*z + nc*Pi^2*z + 
         2*nc*Pi^2*z^2 - 12*z^3 - 19*nc*z^3 - Pi^2*z^3 + nc*Pi^2*z^3 + 
         2*nc*z^4))/(288*nc^2*z*(1 + z)) - 
      (Lb*(-1 + nc)*(1 + nc)*(320*nc - 24*nc*Pi^2 + 288*z + 344*nc*z - 
         78*Pi^2*z - 21*nc*Pi^2*z - 252*nc*z^2 + 36*Pi^2*z^2 + 
         132*nc*Pi^2*z^2 - 288*z^3 - 344*nc*z^3 - 6*Pi^2*z^3 + 
         141*nc*Pi^2*z^3 - 68*nc*z^4 + 12*nc*Pi^2*z^4))/
       (5184*nc^2*z*(1 + z)) + ((-1 + nc)*(1 + nc)*(-7120*nc - 1080*nc*Pi^2 + 
         8820*z - 256720*nc*z + 14700*Pi^2*z + 16950*nc*Pi^2*z + 378*Pi^4*z + 
         621*nc*Pi^4*z - 92880*nc*z^2 - 1080*Pi^2*z^2 + 15000*nc*Pi^2*z^2 + 
         1242*nc*Pi^4*z^2 - 8820*z^3 + 256720*nc*z^3 - 9060*Pi^2*z^3 - 
         690*nc*Pi^2*z^3 + 378*Pi^4*z^3 + 621*nc*Pi^4*z^3 + 100000*nc*z^4 + 
         2340*nc*Pi^2*z^4 + 68040*z*Zeta[3] + 69120*nc*z*Zeta[3] + 
         71280*z^2*Zeta[3] + 99360*nc*z^2*Zeta[3] + 68040*z^3*Zeta[3] + 
         43200*nc*z^3*Zeta[3] + 12960*nc*z^4*Zeta[3]))/
       (466560*nc^2*z*(1 + z))) + 
    H[-1, z]*((Lb^2*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z^2))/
       (24*nc^3*(1 + z)) - ((-1 + nc)*(1 + nc)*(13920*nc*Pi^2 - 
         5000*nc^3*Pi^2 - 12690*Pi^2*z + 23280*nc*Pi^2*z - 9970*nc^2*Pi^2*z - 
         10280*nc^3*Pi^2*z - 3513*Pi^4*z + 792*nc*Pi^4*z + 2943*nc^2*Pi^4*z - 
         31860*Pi^2*z^2 + 18720*nc*Pi^2*z^2 - 10980*nc^2*Pi^2*z^2 - 
         9480*nc^3*Pi^2*z^2 + 1584*nc*Pi^4*z^2 - 13410*Pi^2*z^3 + 
         23280*nc*Pi^2*z^3 - 10690*nc^2*Pi^2*z^3 - 8120*nc^3*Pi^2*z^3 - 
         3513*Pi^4*z^3 + 792*nc*Pi^4*z^3 + 2943*nc^2*Pi^4*z^3 + 
         13920*nc*Pi^2*z^4 - 3920*nc^3*Pi^2*z^4 - 5760*nc*Zeta[3] + 
         5760*nc^3*Zeta[3] + 9720*z*Zeta[3] - 46800*nc*z*Zeta[3] - 
         720*nc^2*z*Zeta[3] + 24120*nc^3*z*Zeta[3] - 4320*z^2*Zeta[3] - 
         82080*nc*z^2*Zeta[3] + 55080*nc^2*z^2*Zeta[3] + 
         36720*nc^3*z^2*Zeta[3] + 8640*z^3*Zeta[3] - 46800*nc*z^3*Zeta[3] + 
         11160*nc^2*z^3*Zeta[3] + 24120*nc^3*z^3*Zeta[3] - 
         5760*nc*z^4*Zeta[3] + 5760*nc^3*z^4*Zeta[3]))/
       (103680*nc^3*z*(1 + z)) + nf*((Lb*(-1 + nc)*(1 + nc)*Pi^2*(1 + z^2))/
         (144*nc^2*(1 + z)) - ((-1 + nc)*(1 + nc)*(7*Pi^2 + 9*Pi^2*z + 
           7*Pi^2*z^2 + 18*Zeta[3] + 18*z^2*Zeta[3]))/(648*nc^2*(1 + z))) + 
      Lb*((Lomega*(-1 + nc)^2*(1 + nc)^2*Pi^2*(1 + z^2))/(96*nc^3*(1 + z)) - 
        ((-1 + nc)*(1 + nc)*(-48*nc*Pi^2 + 20*nc^3*Pi^2 + 81*Pi^2*z - 
           84*nc*Pi^2*z + 37*nc^2*Pi^2*z + 41*nc^3*Pi^2*z + 126*Pi^2*z^2 - 
           72*nc*Pi^2*z^2 + 66*nc^2*Pi^2*z^2 + 42*nc^3*Pi^2*z^2 + 
           81*Pi^2*z^3 - 84*nc*Pi^2*z^3 + 37*nc^2*Pi^2*z^3 + 
           41*nc^3*Pi^2*z^3 - 48*nc*Pi^2*z^4 + 20*nc^3*Pi^2*z^4 + 
           864*z*Zeta[3] + 864*z^3*Zeta[3]))/(576*nc^3*z*(1 + z)))) + 
    H[0, z]*(Lb^3*((Lomega*(-1 + nc)^2*(1 + nc)^2*(1 + z))/(32*nc^2) - 
        ((-1 + nc)*(1 + nc)*(-16*nc^2 + 27*z - 71*nc^2*z + 15*z^2 - 
           47*nc^2*z^2 - 16*z^3 + 16*nc^2*z^3))/(1152*nc^2*z)) + 
      Lb^2*((Lomega*(-1 + nc)^2*(1 + nc)^2*(-8*nc + 6*z + 3*nc*z + 6*z^2 + 
           15*nc*z^2 + 8*nc*z^3))/(96*nc^3*z) + 
        ((-1 + nc)*(1 + nc)*(72*nc - 624*nc^3 - 144*z + 9*nc*z + 276*nc^2*z - 
           341*nc^3*z + 18*Pi^2*z - 6*nc*Pi^2*z - 18*nc^2*Pi^2*z + 
           18*nc^3*Pi^2*z - 144*z^2 - 180*nc*z^2 + 408*nc^2*z^2 - 
           64*nc^3*z^2 - 12*nc*Pi^2*z^2 + 60*nc^3*Pi^2*z^2 - 181*nc*z^3 + 
           132*nc^2*z^3 - 123*nc^3*z^3 + 30*Pi^2*z^3 - 6*nc*Pi^2*z^3 - 
           30*nc^2*Pi^2*z^3 + 42*nc^3*Pi^2*z^3 - 64*nc*z^4 + 224*nc^3*z^4))/
         (1152*nc^3*z*(1 + z))) - ((-1 + nc)*(1 + nc)*
        (86940*nc - 143500*nc^3 + 1440*nc*Pi^2 + 25680*nc^3*Pi^2 - 136080*z - 
         1453110*nc*z - 603120*nc^2*z - 200990*nc^3*z + 107730*Pi^2*z + 
         193410*nc*Pi^2*z + 12990*nc^2*Pi^2*z - 18090*nc^3*Pi^2*z + 
         1170*Pi^4*z - 3519*nc*Pi^4*z - 3987*nc^2*Pi^4*z + 3627*nc^3*Pi^4*z - 
         66420*z^2 - 442350*nc*z^2 + 340860*nc^2*z^2 - 2451710*nc^3*z^2 + 
         180090*Pi^2*z^2 + 339795*nc*Pi^2*z^2 + 82350*nc^2*Pi^2*z^2 - 
         27285*nc^3*Pi^2*z^2 - 10710*nc*Pi^4*z^2 + 9450*nc^3*Pi^4*z^2 + 
         64800*z^3 + 834525*nc*z^3 + 939120*nc^2*z^3 - 2880685*nc^3*z^3 + 
         58050*Pi^2*z^3 + 102825*nc*Pi^2*z^3 + 77250*nc^2*Pi^2*z^3 - 
         8475*nc^3*Pi^2*z^3 + 2268*Pi^4*z^3 - 7191*nc*Pi^4*z^3 - 
         4167*nc^2*Pi^4*z^3 + 5823*nc^3*Pi^4*z^3 - 263175*nc*z^4 - 
         486465*nc^3*z^4 - 45000*nc*Pi^2*z^4 - 24960*nc^3*Pi^2*z^4 - 
         77760*nc*Zeta[3] - 25920*nc^3*Zeta[3] + 341820*z*Zeta[3] - 
         84240*nc*z*Zeta[3] + 67500*nc^2*z*Zeta[3] + 28080*nc^3*z*Zeta[3] + 
         664200*z^2*Zeta[3] + 103680*nc*z^2*Zeta[3] - 194400*nc^2*z^2*
          Zeta[3] + 101520*nc^3*z^2*Zeta[3] + 298080*z^3*Zeta[3] - 
         174960*nc*z^3*Zeta[3] - 164160*nc^2*z^3*Zeta[3] + 
         142560*nc^3*z^3*Zeta[3] - 207360*nc*z^4*Zeta[3] + 
         95040*nc^3*z^4*Zeta[3]))/(311040*nc^3*z*(1 + z)) + 
      nf*(-(Lb^3*(-1 + nc)*(1 + nc)*(1 + z))/(144*nc) - 
        (Lb^2*(-1 + nc)*(1 + nc)*(-4*nc + 3*z + 5*nc*z + 3*z^2 + 8*nc*z^2 + 
           2*nc*z^3))/(144*nc^2*z) + (Lb*(-1 + nc)*(1 + nc)*
          (-24*nc + 48*z + 46*nc*z - 3*Pi^2*z + 15*nc*Pi^2*z - 120*z^2 - 
           160*nc*z^2 + 30*nc*Pi^2*z^2 - 168*z^3 - 200*nc*z^3 - 3*Pi^2*z^3 + 
           15*nc*Pi^2*z^3 + 30*nc*z^4))/(864*nc^2*z*(1 + z)) + 
        ((-1 + nc)*(1 + nc)*(1920*nc - 144*nc*Pi^2 + 1992*z - 554*nc*z + 
           78*Pi^2*z + 93*nc*Pi^2*z + 1392*z^2 - 7612*nc*z^2 + 540*Pi^2*z^2 + 
           852*nc*Pi^2*z^2 - 600*z^3 - 7598*nc*z^3 + 402*Pi^2*z^3 + 
           651*nc*Pi^2*z^3 - 2460*nc*z^4 + 36*nc*Pi^2*z^4 + 864*z*Zeta[3] + 
           432*nc*z*Zeta[3] + 864*nc*z^2*Zeta[3] + 864*z^3*Zeta[3] + 
           432*nc*z^3*Zeta[3]))/(15552*nc^2*z*(1 + z))) + 
      Lb*(-(Lomega*(-1 + nc)^2*(1 + nc)^2*(-24*nc + 171*z + 348*nc*z - 
            45*z^2 + 102*nc*z^2 + 64*nc*z^3))/(576*nc^3*z) + 
        ((-1 + nc)*(1 + nc)*(360*nc + 5288*nc^3 - 96*nc^3*Pi^2 + 5400*z - 
           4275*nc*z - 13416*nc^2*z + 5295*nc^3*z + 18*Pi^2*z - 
           270*nc*Pi^2*z + 546*nc^2*Pi^2*z + 162*nc^3*Pi^2*z + 7668*z^2 - 
           3222*nc*z^2 - 8580*nc^2*z^2 + 5594*nc^3*z^2 + 504*Pi^2*z^2 - 
           720*nc*Pi^2*z^2 + 1080*nc^2*Pi^2*z^2 + 588*nc^3*Pi^2*z^2 + 
           2916*z^3 + 33*nc*z^3 + 5484*nc^2*z^3 + 2303*nc^3*z^3 + 
           810*Pi^2*z^3 - 954*nc*Pi^2*z^3 + 258*nc^2*Pi^2*z^3 + 
           498*nc^3*Pi^2*z^3 - 1380*nc*z^4 - 3284*nc^3*z^4 - 
           504*nc*Pi^2*z^4 + 168*nc^3*Pi^2*z^4 - 324*z*Zeta[3] + 
           1080*nc*z*Zeta[3] + 3348*nc^2*z*Zeta[3] + 3240*nc^3*z*Zeta[3] - 
           1296*nc*z^2*Zeta[3] - 3564*z^3*Zeta[3] - 2376*nc*z^3*Zeta[3] + 
           7452*nc^2*z^3*Zeta[3] - 3240*nc^3*z^3*Zeta[3]))/
         (6912*nc^3*z*(1 + z)))) - 
    ((-1 + nc)*(1 + nc)*(-85185*nc - 2475595*nc^3 + 70560*nc*Pi^2 + 
       61440*nc^3*Pi^2 - 4104*nc*Pi^4 + 10728*nc^3*Pi^4 - 2043630*z - 
       2822805*nc*z + 37350*nc^2*z - 3140815*nc^3*z + 479925*Pi^2*z + 
       620865*nc*Pi^2*z + 150945*nc^2*Pi^2*z - 161475*nc^3*Pi^2*z + 
       7965*Pi^4*z + 3024*nc*Pi^4*z - 18117*nc^2*Pi^4*z + 14643*nc^3*Pi^4*z + 
       792990*nc*z^2 - 1757430*nc^3*z^2 + 314280*Pi^2*z^2 + 
       164025*nc*Pi^2*z^2 + 59400*nc^2*Pi^2*z^2 - 407085*nc^3*Pi^2*z^2 + 
       21276*Pi^4*z^2 + 31239*nc*Pi^4*z^2 - 10125*nc^2*Pi^4*z^2 + 
       7992*nc^3*Pi^4*z^2 + 2043630*z^3 + 2822805*nc*z^3 - 37350*nc^2*z^3 + 
       3140815*nc^3*z^3 - 159165*Pi^2*z^3 - 560895*nc*Pi^2*z^3 + 
       13515*nc^2*Pi^2*z^3 - 161265*nc^3*Pi^2*z^3 + 9180*Pi^4*z^3 + 
       9351*nc*Pi^4*z^3 + 9018*nc^2*Pi^4*z^3 + 5517*nc^3*Pi^4*z^3 - 
       707805*nc*z^4 + 4233025*nc^3*z^4 + 1620*Pi^2*z^4 - 
       174615*nc*Pi^2*z^4 + 3240*nc^2*Pi^2*z^4 + 22905*nc^3*Pi^2*z^4 - 
       11196*nc*Pi^4*z^4 + 1440*nc^3*Pi^4*z^4 + 6480*nc*Zeta[3] - 
       414720*nc^3*Zeta[3] + 1120230*z*Zeta[3] + 916920*nc*z*Zeta[3] + 
       187110*nc^2*z*Zeta[3] - 3181140*nc^3*z*Zeta[3] - 
       76140*Pi^2*z*Zeta[3] - 90720*nc*Pi^2*z*Zeta[3] - 
       27540*nc^2*Pi^2*z*Zeta[3] + 77760*nc^3*Pi^2*z*Zeta[3] + 
       3022920*z^2*Zeta[3] + 3724380*nc*z^2*Zeta[3] + 
       210600*nc^2*z^2*Zeta[3] - 4125060*nc^3*z^2*Zeta[3] - 
       103680*nc*Pi^2*z^2*Zeta[3] + 84240*nc^3*Pi^2*z^2*Zeta[3] + 
       1669410*z^3*Zeta[3] + 2308500*nc*z^3*Zeta[3] + 
       1066770*nc^2*z^3*Zeta[3] - 2004480*nc^3*z^3*Zeta[3] - 
       111780*Pi^2*z^3*Zeta[3] - 12960*nc*Pi^2*z^3*Zeta[3] - 
       11340*nc^2*Pi^2*z^3*Zeta[3] + 6480*nc^3*Pi^2*z^3*Zeta[3] - 
       505440*nc*z^4*Zeta[3] - 645840*nc^3*z^4*Zeta[3] + 1934280*z*Zeta[5] + 
       923400*nc*z*Zeta[5] - 2425140*nc^2*z*Zeta[5] + 97200*nc^3*z*Zeta[5] + 
       486000*nc*z^2*Zeta[5] + 2663280*nc^3*z^2*Zeta[5] + 
       3168720*z^3*Zeta[5] - 437400*nc*z^3*Zeta[5] - 
       3319380*nc^2*z^3*Zeta[5] + 2566080*nc^3*z^3*Zeta[5]))/
     (933120*nc^3*z*(1 + z))


==> anc/PT_SoftFunction_Renormalized.m <==
IIPTSoftRenormalized[g, 0] = 1
 
IIPTSoftRenormalized[g, 1] = (Lb^2*nc)/2 - Lb*Ls*nc - (nc*Pi^2)/12
 
IIPTSoftRenormalized[g, 2] = (607*nc^2)/324 + (101*Lb*nc^2)/54 + 
    (67*Lb^2*nc^2)/72 + (11*Lb^3*nc^2)/72 + (Lb^4*nc^2)/8 - 
    (101*Ls*nc^2)/54 - (67*Lb*Ls*nc^2)/36 - (11*Lb^2*Ls*nc^2)/24 - 
    (Lb^3*Ls*nc^2)/2 + (Lb^2*Ls^2*nc^2)/2 - (41*nc*nf)/162 - 
    (7*Lb*nc*nf)/27 - (5*Lb^2*nc*nf)/36 - (Lb^3*nc*nf)/36 + (7*Ls*nc*nf)/27 + 
    (5*Lb*Ls*nc*nf)/18 + (Lb^2*Ls*nc*nf)/12 - (67*nc^2*Pi^2)/288 - 
    (11*Lb*nc^2*Pi^2)/72 - (Lb^2*nc^2*Pi^2)/12 + (Lb*Ls*nc^2*Pi^2)/6 + 
    (5*nc*nf*Pi^2)/144 + (Lb*nc*nf*Pi^2)/36 + (nc^2*Pi^4)/96 - 
    (77*nc^2*Zeta[3])/72 - (7*Lb*nc^2*Zeta[3])/4 + (7*Ls*nc^2*Zeta[3])/4 + 
    (7*nc*nf*Zeta[3])/36
 
IIPTSoftRenormalized[g, 3] = (5211949*nc^3)/839808 + (297029*Lb*nc^3)/46656 + 
    (20359*Lb^2*nc^3)/5184 + (1051*Lb^3*nc^3)/648 + (925*Lb^4*nc^3)/1728 + 
    (11*Lb^5*nc^3)/144 + (Lb^6*nc^3)/48 - (297029*Ls*nc^3)/46656 - 
    (20359*Lb*Ls*nc^3)/2592 - (1051*Lb^2*Ls*nc^3)/216 - 
    (925*Lb^3*Ls*nc^3)/432 - (55*Lb^4*Ls*nc^3)/144 - (Lb^5*Ls*nc^3)/8 + 
    (101*Lb*Ls^2*nc^3)/54 + (67*Lb^2*Ls^2*nc^3)/36 + (11*Lb^3*Ls^2*nc^3)/24 + 
    (Lb^4*Ls^2*nc^3)/4 - (Lb^3*Ls^3*nc^3)/6 + (42727*nf)/62208 + 
    (1711*Lb*nf)/3456 + (55*Lb^2*nf)/384 + (Lb^3*nf)/96 - (1711*Ls*nf)/3456 - 
    (55*Lb*Ls*nf)/192 - (Lb^2*Ls*nf)/32 - (2804689*nc^2*nf)/1679616 - 
    (171449*Lb*nc^2*nf)/93312 - (3667*Lb^2*nc^2*nf)/3456 - 
    (941*Lb^3*nc^2*nf)/2592 - (41*Lb^4*nc^2*nf)/432 - (Lb^5*nc^2*nf)/72 + 
    (171449*Ls*nc^2*nf)/93312 + (3667*Lb*Ls*nc^2*nf)/1728 + 
    (941*Lb^2*Ls*nc^2*nf)/864 + (41*Lb^3*Ls*nc^2*nf)/108 + 
    (5*Lb^4*Ls*nc^2*nf)/72 - (7*Lb*Ls^2*nc^2*nf)/27 - 
    (5*Lb^2*Ls^2*nc^2*nf)/18 - (Lb^3*Ls^2*nc^2*nf)/12 - (4*nc*nf^2)/6561 + 
    (29*Lb*nc*nf^2)/729 + (25*Lb^2*nc*nf^2)/648 + (5*Lb^3*nc*nf^2)/324 + 
    (Lb^4*nc*nf^2)/432 - (29*Ls*nc*nf^2)/729 - (25*Lb*Ls*nc*nf^2)/324 - 
    (5*Lb^2*Ls*nc*nf^2)/108 - (Lb^3*Ls*nc*nf^2)/108 - 
    (341185*nc^3*Pi^2)/279936 - (4075*Lb*nc^3*Pi^2)/3888 - 
    (845*Lb^2*nc^3*Pi^2)/1728 - (11*Lb^3*nc^3*Pi^2)/96 - 
    (Lb^4*nc^3*Pi^2)/32 + (1405*Ls*nc^3*Pi^2)/3888 + 
    (67*Lb*Ls*nc^3*Pi^2)/96 + (77*Lb^2*Ls*nc^3*Pi^2)/288 + 
    (Lb^3*Ls*nc^3*Pi^2)/8 - (Lb^2*Ls^2*nc^3*Pi^2)/8 - (275*nf*Pi^2)/6912 - 
    (Lb*nf*Pi^2)/96 + (183143*nc^2*nf*Pi^2)/559872 + 
    (2189*Lb*nc^2*nf*Pi^2)/7776 + (89*Lb^2*nc^2*nf*Pi^2)/864 + 
    (Lb^3*nc^2*nf*Pi^2)/48 - (187*Ls*nc^2*nf*Pi^2)/3888 - 
    (5*Lb*Ls*nc^2*nf*Pi^2)/48 - (7*Lb^2*Ls*nc^2*nf*Pi^2)/144 - 
    (17*nc*nf^2*Pi^2)/1296 - (5*Lb*nc*nf^2*Pi^2)/324 - 
    (Lb^2*nc*nf^2*Pi^2)/216 + (833*nc^3*Pi^4)/19440 + 
    (121*Lb*nc^3*Pi^4)/2160 + (47*Lb^2*nc^3*Pi^4)/2880 + 
    (77*Ls*nc^3*Pi^4)/8640 - (47*Lb*Ls*nc^3*Pi^4)/1440 - (19*nf*Pi^4)/12960 - 
    (Lb*nf*Pi^4)/720 + (Ls*nf*Pi^4)/720 - (319*nc^2*nf*Pi^4)/77760 - 
    (5*Lb*nc^2*nf*Pi^4)/432 - (Ls*nc^2*nf*Pi^4)/4320 - 
    (11*nc*nf^2*Pi^4)/38880 - (8377*nc^3*Pi^6)/3265920 - 
    (37783*nc^3*Zeta[3])/3888 - (238*Lb*nc^3*Zeta[3])/27 - 
    (275*Lb^2*nc^3*Zeta[3])/144 - (7*Lb^3*nc^3*Zeta[3])/8 + 
    (1541*Ls*nc^3*Zeta[3])/216 + (275*Lb*Ls*nc^3*Zeta[3])/72 + 
    (21*Lb^2*Ls*nc^3*Zeta[3])/8 - (7*Lb*Ls^2*nc^3*Zeta[3])/4 - 
    (109*nf*Zeta[3])/324 - (19*Lb*nf*Zeta[3])/72 - (Lb^2*nf*Zeta[3])/8 + 
    (19*Ls*nf*Zeta[3])/72 + (Lb*Ls*nf*Zeta[3])/4 + 
    (1237*nc^2*nf*Zeta[3])/648 + (151*Lb*nc^2*nf*Zeta[3])/108 + 
    (2*Lb^2*nc^2*nf*Zeta[3])/9 - (85*Ls*nc^2*nf*Zeta[3])/108 - 
    (4*Lb*Ls*nc^2*nf*Zeta[3])/9 - (35*nc*nf^2*Zeta[3])/972 - 
    (Ls*nc*nf^2*Zeta[3])/18 + (11*nc^3*Pi^2*Zeta[3])/27 + 
    (43*Lb*nc^3*Pi^2*Zeta[3])/144 - (43*Ls*nc^3*Pi^2*Zeta[3])/144 + 
    (5*nf*Pi^2*Zeta[3])/144 - (17*nc^2*nf*Pi^2*Zeta[3])/432 + 
    (29*nc^3*Zeta[3]^2)/18 + (451*nc^3*Zeta[5])/144 + 3*Lb*nc^3*Zeta[5] - 
    3*Ls*nc^3*Zeta[5] - (7*nf*Zeta[5])/36 - (55*nc^2*nf*Zeta[5])/72
 
IIPTSoftRenormalized[q, 0] = 1
 
IIPTSoftRenormalized[q, 1] = -Lb^2/(4*nc) + (Lb*Ls)/(2*nc) + (Lb^2*nc)/4 - 
    (Lb*Ls*nc)/2 + Pi^2/(24*nc) - (nc*Pi^2)/24
 
IIPTSoftRenormalized[q, 2] = -607/648 - (101*Lb)/108 - (67*Lb^2)/144 - 
    (11*Lb^3)/144 - Lb^4/16 + (101*Ls)/108 + (67*Lb*Ls)/72 + 
    (11*Lb^2*Ls)/48 + (Lb^3*Ls)/4 - (Lb^2*Ls^2)/4 + Lb^4/(32*nc^2) - 
    (Lb^3*Ls)/(8*nc^2) + (Lb^2*Ls^2)/(8*nc^2) + (607*nc^2)/648 + 
    (101*Lb*nc^2)/108 + (67*Lb^2*nc^2)/144 + (11*Lb^3*nc^2)/144 + 
    (Lb^4*nc^2)/32 - (101*Ls*nc^2)/108 - (67*Lb*Ls*nc^2)/72 - 
    (11*Lb^2*Ls*nc^2)/48 - (Lb^3*Ls*nc^2)/8 + (Lb^2*Ls^2*nc^2)/8 + 
    (41*nf)/(324*nc) + (7*Lb*nf)/(54*nc) + (5*Lb^2*nf)/(72*nc) + 
    (Lb^3*nf)/(72*nc) - (7*Ls*nf)/(54*nc) - (5*Lb*Ls*nf)/(36*nc) - 
    (Lb^2*Ls*nf)/(24*nc) - (41*nc*nf)/324 - (7*Lb*nc*nf)/54 - 
    (5*Lb^2*nc*nf)/72 - (Lb^3*nc*nf)/72 + (7*Ls*nc*nf)/54 + 
    (5*Lb*Ls*nc*nf)/36 + (Lb^2*Ls*nc*nf)/24 + (67*Pi^2)/576 + 
    (11*Lb*Pi^2)/144 + (Lb^2*Pi^2)/24 - (Lb*Ls*Pi^2)/12 - 
    (Lb^2*Pi^2)/(96*nc^2) + (Lb*Ls*Pi^2)/(48*nc^2) - (67*nc^2*Pi^2)/576 - 
    (11*Lb*nc^2*Pi^2)/144 - (Lb^2*nc^2*Pi^2)/32 + (Lb*Ls*nc^2*Pi^2)/16 - 
    (5*nf*Pi^2)/(288*nc) - (Lb*nf*Pi^2)/(72*nc) + (5*nc*nf*Pi^2)/288 + 
    (Lb*nc*nf*Pi^2)/72 - Pi^4/192 + Pi^4/(1152*nc^2) + (5*nc^2*Pi^4)/1152 + 
    (77*Zeta[3])/144 + (7*Lb*Zeta[3])/8 - (7*Ls*Zeta[3])/8 - 
    (77*nc^2*Zeta[3])/144 - (7*Lb*nc^2*Zeta[3])/8 + (7*Ls*nc^2*Zeta[3])/8 - 
    (7*nf*Zeta[3])/(72*nc) + (7*nc*nf*Zeta[3])/72
 
IIPTSoftRenormalized[q, 3] = -Lb^6/(384*nc^3) + (Lb^5*Ls)/(64*nc^3) - 
    (Lb^4*Ls^2)/(32*nc^3) + (Lb^3*Ls^3)/(48*nc^3) + (607*Lb^2)/(2592*nc) + 
    (101*Lb^3)/(432*nc) + (67*Lb^4)/(576*nc) + (11*Lb^5)/(576*nc) + 
    Lb^6/(128*nc) - (607*Lb*Ls)/(1296*nc) - (101*Lb^2*Ls)/(144*nc) - 
    (67*Lb^3*Ls)/(144*nc) - (55*Lb^4*Ls)/(576*nc) - (3*Lb^5*Ls)/(64*nc) + 
    (101*Lb*Ls^2)/(216*nc) + (67*Lb^2*Ls^2)/(144*nc) + 
    (11*Lb^3*Ls^2)/(96*nc) + (3*Lb^4*Ls^2)/(32*nc) - (Lb^3*Ls^3)/(16*nc) - 
    (5211949*nc)/1679616 - (297029*Lb*nc)/93312 - (20359*Lb^2*nc)/10368 - 
    (1051*Lb^3*nc)/1296 - (925*Lb^4*nc)/3456 - (11*Lb^5*nc)/288 - 
    (Lb^6*nc)/128 + (297029*Ls*nc)/93312 + (20359*Lb*Ls*nc)/5184 + 
    (1051*Lb^2*Ls*nc)/432 + (925*Lb^3*Ls*nc)/864 + (55*Lb^4*Ls*nc)/288 + 
    (3*Lb^5*Ls*nc)/64 - (101*Lb*Ls^2*nc)/108 - (67*Lb^2*Ls^2*nc)/72 - 
    (11*Lb^3*Ls^2*nc)/48 - (3*Lb^4*Ls^2*nc)/32 + (Lb^3*Ls^3*nc)/16 + 
    (5211949*nc^3)/1679616 + (297029*Lb*nc^3)/93312 + (5977*Lb^2*nc^3)/3456 + 
    (187*Lb^3*nc^3)/324 + (523*Lb^4*nc^3)/3456 + (11*Lb^5*nc^3)/576 + 
    (Lb^6*nc^3)/384 - (297029*Ls*nc^3)/93312 - (5977*Lb*Ls*nc^3)/1728 - 
    (187*Lb^2*Ls*nc^3)/108 - (523*Lb^3*Ls*nc^3)/864 - (55*Lb^4*Ls*nc^3)/576 - 
    (Lb^5*Ls*nc^3)/64 + (101*Lb*Ls^2*nc^3)/216 + (67*Lb^2*Ls^2*nc^3)/144 + 
    (11*Lb^3*Ls^2*nc^3)/96 + (Lb^4*Ls^2*nc^3)/32 - (Lb^3*Ls^3*nc^3)/48 + 
    (1979159*nf)/1679616 + (108823*Lb*nf)/93312 + (2081*Lb^2*nf)/3456 + 
    (121*Lb^3*nf)/648 + (41*Lb^4*nf)/864 + (Lb^5*nf)/144 - 
    (108823*Ls*nf)/93312 - (2081*Lb*Ls*nf)/1728 - (121*Lb^2*Ls*nf)/216 - 
    (41*Lb^3*Ls*nf)/216 - (5*Lb^4*Ls*nf)/144 + (7*Lb*Ls^2*nf)/54 + 
    (5*Lb^2*Ls^2*nf)/36 + (Lb^3*Ls^2*nf)/24 - (42727*nf)/(124416*nc^2) - 
    (1711*Lb*nf)/(6912*nc^2) - (2141*Lb^2*nf)/(20736*nc^2) - 
    (65*Lb^3*nf)/(1728*nc^2) - (5*Lb^4*nf)/(288*nc^2) - 
    (Lb^5*nf)/(288*nc^2) + (1711*Ls*nf)/(6912*nc^2) + 
    (2141*Lb*Ls*nf)/(10368*nc^2) + (65*Lb^2*Ls*nf)/(576*nc^2) + 
    (5*Lb^3*Ls*nf)/(72*nc^2) + (5*Lb^4*Ls*nf)/(288*nc^2) - 
    (7*Lb*Ls^2*nf)/(108*nc^2) - (5*Lb^2*Ls^2*nf)/(72*nc^2) - 
    (Lb^3*Ls^2*nf)/(48*nc^2) - (2804689*nc^2*nf)/3359232 - 
    (171449*Lb*nc^2*nf)/186624 - (10345*Lb^2*nc^2*nf)/20736 - 
    (773*Lb^3*nc^2*nf)/5184 - (13*Lb^4*nc^2*nf)/432 - (Lb^5*nc^2*nf)/288 + 
    (171449*Ls*nc^2*nf)/186624 + (10345*Lb*Ls*nc^2*nf)/10368 + 
    (773*Lb^2*Ls*nc^2*nf)/1728 + (13*Lb^3*Ls*nc^2*nf)/108 + 
    (5*Lb^4*Ls*nc^2*nf)/288 - (7*Lb*Ls^2*nc^2*nf)/108 - 
    (5*Lb^2*Ls^2*nc^2*nf)/72 - (Lb^3*Ls^2*nc^2*nf)/48 + (2*nf^2)/(6561*nc) - 
    (29*Lb*nf^2)/(1458*nc) - (25*Lb^2*nf^2)/(1296*nc) - 
    (5*Lb^3*nf^2)/(648*nc) - (Lb^4*nf^2)/(864*nc) + (29*Ls*nf^2)/(1458*nc) + 
    (25*Lb*Ls*nf^2)/(648*nc) + (5*Lb^2*Ls*nf^2)/(216*nc) + 
    (Lb^3*Ls*nf^2)/(216*nc) - (2*nc*nf^2)/6561 + (29*Lb*nc*nf^2)/1458 + 
    (25*Lb^2*nc*nf^2)/1296 + (5*Lb^3*nc*nf^2)/648 + (Lb^4*nc*nf^2)/864 - 
    (29*Ls*nc*nf^2)/1458 - (25*Lb*Ls*nc*nf^2)/648 - (5*Lb^2*Ls*nc*nf^2)/216 - 
    (Lb^3*Ls*nc*nf^2)/216 + (Lb^4*Pi^2)/(768*nc^3) - 
    (Lb^3*Ls*Pi^2)/(192*nc^3) + (Lb^2*Ls^2*Pi^2)/(192*nc^3) - 
    (607*Pi^2)/(15552*nc) - (101*Lb*Pi^2)/(2592*nc) - 
    (335*Lb^2*Pi^2)/(6912*nc) - (77*Lb^3*Pi^2)/(3456*nc) - 
    (7*Lb^4*Pi^2)/(768*nc) + (101*Ls*Pi^2)/(2592*nc) + 
    (335*Lb*Ls*Pi^2)/(3456*nc) + (55*Lb^2*Ls*Pi^2)/(1152*nc) + 
    (7*Lb^3*Ls*Pi^2)/(192*nc) - (7*Lb^2*Ls^2*Pi^2)/(192*nc) + 
    (341185*nc*Pi^2)/559872 + (4075*Lb*nc*Pi^2)/7776 + 
    (845*Lb^2*nc*Pi^2)/3456 + (11*Lb^3*nc*Pi^2)/192 + (11*Lb^4*nc*Pi^2)/768 - 
    (1405*Ls*nc*Pi^2)/7776 - (67*Lb*Ls*nc*Pi^2)/192 - 
    (77*Lb^2*Ls*nc*Pi^2)/576 - (11*Lb^3*Ls*nc*Pi^2)/192 + 
    (11*Lb^2*Ls^2*nc*Pi^2)/192 - (319333*nc^3*Pi^2)/559872 - 
    (943*Lb*nc^3*Pi^2)/1944 - (1355*Lb^2*nc^3*Pi^2)/6912 - 
    (121*Lb^3*nc^3*Pi^2)/3456 - (5*Lb^4*nc^3*Pi^2)/768 + 
    (551*Ls*nc^3*Pi^2)/3888 + (871*Lb*Ls*nc^3*Pi^2)/3456 + 
    (11*Lb^2*Ls*nc^3*Pi^2)/128 + (5*Lb^3*Ls*nc^3*Pi^2)/192 - 
    (5*Lb^2*Ls^2*nc^3*Pi^2)/192 - (102709*nf*Pi^2)/559872 - 
    (1135*Lb*nf*Pi^2)/7776 - (89*Lb^2*nf*Pi^2)/1728 - (Lb^3*nf*Pi^2)/96 + 
    (187*Ls*nf*Pi^2)/7776 + (5*Lb*Ls*nf*Pi^2)/96 + (7*Lb^2*Ls*nf*Pi^2)/288 + 
    (3131*nf*Pi^2)/(124416*nc^2) + (55*Lb*nf*Pi^2)/(5184*nc^2) + 
    (25*Lb^2*nf*Pi^2)/(3456*nc^2) + (7*Lb^3*nf*Pi^2)/(1728*nc^2) - 
    (7*Ls*nf*Pi^2)/(1296*nc^2) - (25*Lb*Ls*nf*Pi^2)/(1728*nc^2) - 
    (5*Lb^2*Ls*nf*Pi^2)/(576*nc^2) + (177239*nc^2*nf*Pi^2)/1119744 + 
    (2105*Lb*nc^2*nf*Pi^2)/15552 + (17*Lb^2*nc^2*nf*Pi^2)/384 + 
    (11*Lb^3*nc^2*nf*Pi^2)/1728 - (145*Ls*nc^2*nf*Pi^2)/7776 - 
    (65*Lb*Ls*nc^2*nf*Pi^2)/1728 - (Lb^2*Ls*nc^2*nf*Pi^2)/64 + 
    (17*nf^2*Pi^2)/(2592*nc) + (5*Lb*nf^2*Pi^2)/(648*nc) + 
    (Lb^2*nf^2*Pi^2)/(432*nc) - (17*nc*nf^2*Pi^2)/2592 - 
    (5*Lb*nc*nf^2*Pi^2)/648 - (Lb^2*nc*nf^2*Pi^2)/432 - 
    (Lb^2*Pi^4)/(4608*nc^3) + (Lb*Ls*Pi^4)/(2304*nc^3) + 
    (67*Pi^4)/(13824*nc) + (11*Lb*Pi^4)/(3456*nc) + 
    (11*Lb^2*Pi^4)/(4608*nc) - (11*Lb*Ls*Pi^4)/(2304*nc) - 
    (833*nc*Pi^4)/38880 - (121*Lb*nc*Pi^4)/4320 - (61*Lb^2*nc*Pi^4)/7680 - 
    (77*Ls*nc*Pi^4)/17280 + (61*Lb*Ls*nc*Pi^4)/3840 + 
    (10313*nc^3*Pi^4)/622080 + (143*Lb*nc^3*Pi^4)/5760 + 
    (133*Lb^2*nc^3*Pi^4)/23040 + (77*Ls*nc^3*Pi^4)/17280 - 
    (133*Lb*Ls*nc^3*Pi^4)/11520 + (41*nf*Pi^4)/31104 + (11*Lb*nf*Pi^4)/2160 + 
    (7*Ls*nf*Pi^4)/8640 + (nf*Pi^4)/(103680*nc^2) + 
    (Lb*nf*Pi^4)/(8640*nc^2) - (Ls*nf*Pi^4)/(1440*nc^2) - 
    (413*nc^2*nf*Pi^4)/311040 - (Lb*nc^2*nf*Pi^4)/192 - 
    (Ls*nc^2*nf*Pi^4)/8640 + (11*nf^2*Pi^4)/(77760*nc) - 
    (11*nc*nf^2*Pi^4)/77760 + Pi^6/(82944*nc^3) - (5*Pi^6)/(27648*nc) + 
    (33193*nc*Pi^6)/26127360 - (28783*nc^3*Pi^6)/26127360 - 
    (77*Lb^2*Zeta[3])/(576*nc) - (7*Lb^3*Zeta[3])/(32*nc) + 
    (77*Lb*Ls*Zeta[3])/(288*nc) + (21*Lb^2*Ls*Zeta[3])/(32*nc) - 
    (7*Lb*Ls^2*Zeta[3])/(16*nc) + (37783*nc*Zeta[3])/7776 + 
    (119*Lb*nc*Zeta[3])/27 + (275*Lb^2*nc*Zeta[3])/288 + 
    (7*Lb^3*nc*Zeta[3])/16 - (1541*Ls*nc*Zeta[3])/432 - 
    (275*Lb*Ls*nc*Zeta[3])/144 - (21*Lb^2*Ls*nc*Zeta[3])/16 + 
    (7*Lb*Ls^2*nc*Zeta[3])/8 - (37783*nc^3*Zeta[3])/7776 - 
    (119*Lb*nc^3*Zeta[3])/27 - (473*Lb^2*nc^3*Zeta[3])/576 - 
    (7*Lb^3*nc^3*Zeta[3])/32 + (1541*Ls*nc^3*Zeta[3])/432 + 
    (473*Lb*Ls*nc^3*Zeta[3])/288 + (21*Lb^2*Ls*nc^3*Zeta[3])/32 - 
    (7*Lb*Ls^2*nc^3*Zeta[3])/16 - (485*nf*Zeta[3])/432 - 
    (359*Lb*nf*Zeta[3])/432 - (25*Lb^2*nf*Zeta[3])/144 + 
    (227*Ls*nf*Zeta[3])/432 + (25*Lb*Ls*nf*Zeta[3])/72 + 
    (109*nf*Zeta[3])/(648*nc^2) + (19*Lb*nf*Zeta[3])/(144*nc^2) + 
    (25*Lb^2*nf*Zeta[3])/(288*nc^2) - (19*Ls*nf*Zeta[3])/(144*nc^2) - 
    (25*Lb*Ls*nf*Zeta[3])/(144*nc^2) + (1237*nc^2*nf*Zeta[3])/1296 + 
    (151*Lb*nc^2*nf*Zeta[3])/216 + (25*Lb^2*nc^2*nf*Zeta[3])/288 - 
    (85*Ls*nc^2*nf*Zeta[3])/216 - (25*Lb*Ls*nc^2*nf*Zeta[3])/144 + 
    (35*nf^2*Zeta[3])/(1944*nc) + (Ls*nf^2*Zeta[3])/(36*nc) - 
    (35*nc*nf^2*Zeta[3])/1944 - (Ls*nc*nf^2*Zeta[3])/36 + 
    (77*Pi^2*Zeta[3])/(3456*nc) + (7*Lb*Pi^2*Zeta[3])/(192*nc) - 
    (7*Ls*Pi^2*Zeta[3])/(192*nc) - (11*nc*Pi^2*Zeta[3])/54 - 
    (43*Lb*nc*Pi^2*Zeta[3])/288 + (43*Ls*nc*Pi^2*Zeta[3])/288 + 
    (209*nc^3*Pi^2*Zeta[3])/1152 + (65*Lb*nc^3*Pi^2*Zeta[3])/576 - 
    (65*Ls*nc^3*Pi^2*Zeta[3])/576 + (nf*Pi^2*Zeta[3])/27 - 
    (37*nf*Pi^2*Zeta[3])/(1728*nc^2) - (nc^2*nf*Pi^2*Zeta[3])/64 - 
    (29*nc*Zeta[3]^2)/36 + (29*nc^3*Zeta[3]^2)/36 - (451*nc*Zeta[5])/288 - 
    (3*Lb*nc*Zeta[5])/2 + (3*Ls*nc*Zeta[5])/2 + (451*nc^3*Zeta[5])/288 + 
    (3*Lb*nc^3*Zeta[5])/2 - (3*Ls*nc^3*Zeta[5])/2 + (41*nf*Zeta[5])/144 + 
    (7*nf*Zeta[5])/(72*nc^2) - (55*nc^2*nf*Zeta[5])/144


==> anc/info.txt <==
In this file we describe the content of the ancillary files of the article
"Transverse momentum dependent FFs at N3LO"
By
Markus A. Ebert, Bernhard Mistlberger and Gherardo Vita


---- Variables and functions used in the electronic files
The perturbative matching kernels are expressed in terms of harmonic poly logarithms (HPLs) H[a1,...,an,z] where a1,...,an are the indices of the HPL and z is the argument.
Furthermore, the files contain the following constants:
nc = number of colours (nc=3 in QCD)
nf = number of light quark flavours
delta[1-z] is a delta function with argument 1-z.
PlusD[1-z,a] is a plus distribution [log(1-z)^a/(1-z)]_+.
zb=1-z
Lb = log(b_T^2 mu^2 /4/exp(-2 gamma_Euler))
Lomega = log(nu/omega)
Ls=log(b_T^2 nu^2/4/exp(-2*EulerGamma))
Lzeta=Log(mu^2/zeta)=Lb+2*Lomega-Ls

---- Electronic Files:
The files are in Mathematica readable form. 

1) Loading it in Mathematica with Get["PTFF.m"] defines the function
IIPTFF[i,j,o]
This function returns the perturbative matching kernel of the transverse momentum dependent fragmentation function as specified in the paper.

2) Loading it in Mathematica with Get["PTFF_ZbExpansion.m"] defines the function
IIPTFFExpZb[i,j,o]
This function returns the perturbative matching kernel of the transverse momentum dependent fragmentation function as specified in the paper as an expansion in the variable zb=(1-z) to zb^40.

3) Loading it in Mathematica with Get["PTBF_ZExpansion.m"] defines the function
IIPTFFExpZ[i,j,o]
This function returns the perturbative matching kernel of the transverse momentum dependent fragmentation function as specified in the paper as an expansion in the variable z to z^40.

4) Loading it in Mathematica with Get["PT_SoftFunction_Renormalized.m"] defines the function
IIPTSoftRenormalized[i,o]
This function returns the renormalized (finite) soft function.

5) Loading it in Mathematica with Get["TMDFF.m"] defines the function
TMDFF[i,j], TMDFFExpZ[i,j], and TMDFFExpZb[i,j]
This function returns the perturbative matching kernel of the transverse momentum dependent fragmentation function as specified in the paper and their expansion in z and zb=1-z to 40 orders

The argument o ranges from 0 to 3 and specifies the perturbative order.
The arguments i and j select the external parton flavours. 
For the quark matching kernel i=q whereas the index j can be chosen from the set {q,g,qbar,Q2,Q2bar}.
Here q, g, qbar, Q2 and Q2bar indicate a quark, gluon, anti-quark, quark of a different flavour than q and anti-quark of a different flavour than q respectively.
For the gluon matching kernel i=g and the index j can be chosen to be q for a quark or g for a gluon.
For the bare and renormalised soft functions the index i can be chose to be q or g for the quark or gluon case respectively.

